Measurement of Total and Differential Cross Sections of Neutrino and Antineutrino Coherent $\pi^\pm$ Production on Carbon

Neutrino induced coherent charged pion production on nuclei, $\overline{\nu}_\mu A\to\mu^\pm\pi^\mp A$, is a rare inelastic interaction in which the four-momentum squared transfered to the nucleus is nearly zero, leaving it intact. We identify such events in the scintillator of MINERvA by reconstructing |t| from the final state pion and muon momenta and by removing events with evidence of energetic nuclear recoil or production of other final state particles. We measure the total neutrino and antineutrino cross sections as a function of neutrino energy between 2 and 20 GeV and measure flux integrated differential cross sections as a function of $Q^2$, $E_\pi$ and $\theta_\pi$. The $Q^2$ dependence and equality of the neutrino and anti-neutrino cross-sections at finite $Q^2$ provide a confirmation of Adler's PCAC hypothesis.

==> anc/Table03_Flux_Normalization.csv <==
E_nu (GeV), ( numu / cm^2 / POT ) X 10^-8, ( numubar / cm^2 / POT ) X 10^-8
  2.0 - 3.0, 0.742, 0.663
  3.0 - 4.0, 0.767, 0.645
  4.0 - 5.0, 0.313, 0.244
  5.0 - 7.0, 0.189, 0.130
  7.0 - 9.0, 0.098, 0.055
 9.0 - 11.0, 0.065, 0.033
11.0 - 15.5, 0.077, 0.035
15.5 - 20.0, 0.044, 0.018


==> anc/Table04_XSec_Ev.csv <==
The measurement of sigma(E_nu) (cm^2/12C)*10^-39
E_nu (GeV), numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys
  2.0 - 3.0,  2.424,  0.258,  0.221,  0.479,  2.105,  0.385,  0.214,  0.630
  3.0 - 4.0,  2.806,  0.207,  0.187,  0.255,  2.418,  0.301,  0.156,  0.268
  4.0 - 5.0,  2.920,  0.300,  0.379,  0.336,  1.621,  0.386,  0.272,  0.316
  5.0 - 7.0,  4.994,  0.501,  0.472,  0.276,  3.828,  0.785,  0.436,  0.372
  7.0 - 9.0,  5.031,  0.738,  0.573,  0.344,  5.212,  1.330,  0.569,  0.512
 9.0 - 11.0,  4.728,  0.970,  0.587,  0.397,  9.241,  2.158,  0.886,  0.883
11.0 - 15.5,  7.599,  1.159,  0.810,  0.567, 12.000,  2.555,  1.092,  0.941
15.5 - 20.0, 11.169,  1.856,  1.109,  0.796,  5.243,  3.631,  0.827,  1.547


==> anc/Table05_XSec_Epi.csv <==
The measurement of dsigma/dE_pi (cm^2/GeV/12C)*10^-39
E_pi (GeV), numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys
  0 - 0.25,  0.242,  0.084,  0.015,  0.110,  0.156,  0.125,  0.012,  0.153
0.25 - 0.5,  2.186,  0.222,  0.133,  0.429,  1.383,  0.356,  0.062,  0.536
0.5 - 0.75,  1.783,  0.140,  0.110,  0.179,  1.478,  0.205,  0.079,  0.229
0.75 - 1.0,  1.802,  0.115,  0.111,  0.116,  1.574,  0.164,  0.098,  0.126
 1.0 - 1.5,  1.347,  0.089,  0.084,  0.075,  1.214,  0.121,  0.083,  0.069
 1.5 - 2.0,  0.773,  0.072,  0.048,  0.048,  0.753,  0.098,  0.054,  0.047
 2.0 - 2.5,  0.427,  0.052,  0.025,  0.034,  0.495,  0.084,  0.035,  0.038
 2.5 - 3.5,  0.214,  0.033,  0.012,  0.022,  0.203,  0.049,  0.013,  0.026
 3.5 - 4.5,  0.131,  0.023,  0.007,  0.014,  0.062,  0.021,  0.004,  0.011


==> anc/Table06_XSec_ThetaPi.csv <==
The measurement of dsigma/dtheta_pi (cm^2/Degree/12C)*10^-41
Degrees, numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys
  0 - 5, 12.703,  1.380,  0.814,  0.815,  8.505,  1.880,  0.668,  0.710
 5 - 10, 15.161,  1.298,  0.938,  1.317, 13.908,  1.779,  0.974,  0.930
10 - 15, 12.032,  1.016,  0.734,  0.559, 10.175,  1.450,  0.665,  1.160
15 - 20, 11.256,  0.900,  0.690,  0.576,  9.056,  1.313,  0.571,  1.116
20 - 25,  7.385,  0.723,  0.447,  0.527,  7.498,  1.146,  0.466,  0.584
25 - 30,  5.166,  0.628,  0.312,  0.515,  3.746,  0.901,  0.197,  0.571
30 - 35,  3.434,  0.565,  0.207,  0.768,  2.582,  0.800,  0.129,  0.408
35 - 40,  1.735,  0.462,  0.103,  0.673,  1.653,  0.772,  0.071,  0.464
40 - 45,  1.586,  0.467,  0.094,  0.496,  0.655,  0.630,  0.045,  0.363
45 - 50,  0.245,  0.301,  0.013,  0.368, -0.072,  0.286,  0.039,  0.211
50 - 60, -0.074,  0.036,  0.006,  0.036, -0.046,  0.107,  0.056,  0.220
60 - 70, -0.085,  0.036,  0.006,  0.026,  0.117,  0.458,  0.042,  0.276


==> anc/Table07_XSec_Q2.csv <==
The measurement of dsigma/dQ^2 (cm^2/(GeV/c)^2/12C)*10^-39
Q^2 (GeV/c)^2, numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys
   0 - 0.025, 19.068,  1.848,  1.188,  2.119, 14.004,  2.909,  0.794,  2.481
0.025 - 0.05, 19.812,  1.519,  1.242,  1.629, 13.421,  2.303,  0.792,  1.805
0.05 - 0.075, 13.713,  1.149,  0.857,  1.163,  9.445,  1.681,  0.558,  1.672
 0.075 - 0.1,  9.375,  0.886,  0.585,  0.896, 10.049,  1.493,  0.609,  1.187
  0.1 - 0.15,  6.951,  0.647,  0.431,  0.665,  7.370,  1.096,  0.428,  0.816
  0.15 - 0.2,  5.844,  0.554,  0.361,  0.467,  4.559,  0.825,  0.258,  0.528
   0.2 - 0.3,  4.444,  0.422,  0.274,  0.289,  2.827,  0.571,  0.171,  0.316
   0.3 - 0.4,  2.825,  0.364,  0.172,  0.214,  2.282,  0.486,  0.152,  0.232
   0.4 - 0.6,  1.186,  0.226,  0.068,  0.138,  1.402,  0.333,  0.093,  0.114
   0.6 - 0.8,  0.432,  0.149,  0.021,  0.092,  0.396,  0.187,  0.023,  0.074


==> anc/Table08_XSec_Cor_Ev_Stat.csv <==
Correlation matrix for the sigma(E_nu) statistical uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_nu (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 7.0, 7.0 - 9.0, 9.0 - 11.0, 11.0 - 15.5, 15.5 - 20.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 7.0, 7.0 - 9.0, 9.0 - 11.0, 11.0 - 15.5, 15.5 - 20.0
  2.0 - 3.0,  1.000, -0.004, -0.088, -0.014, -0.001, -0.000, -0.000, -0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  3.0 - 4.0, -0.004,  1.000,  0.117, -0.083, -0.016, -0.001, -0.000, -0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  4.0 - 5.0, -0.088,  0.117,  1.000,  0.097, -0.061, -0.016, -0.002, -0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  5.0 - 7.0, -0.014, -0.083,  0.097,  1.000,  0.078, -0.073, -0.023, -0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  7.0 - 9.0, -0.001, -0.016, -0.061,  0.078,  1.000,  0.231, -0.066, -0.026,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 9.0 - 11.0, -0.000, -0.001, -0.016, -0.073,  0.231,  1.000,  0.168, -0.080,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
11.0 - 15.5, -0.000, -0.000, -0.002, -0.023, -0.066,  0.168,  1.000,  0.008,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
15.5 - 20.0, -0.000, -0.000, -0.000, -0.001, -0.026, -0.080,  0.008,  1.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  2.0 - 3.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  1.000,  0.008, -0.102, -0.016, -0.001,  0.000, -0.000, -0.000
  3.0 - 4.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.008,  1.000,  0.189, -0.076, -0.019, -0.001, -0.000, -0.000
  4.0 - 5.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.102,  0.189,  1.000,  0.142, -0.054, -0.019, -0.000, -0.000
  5.0 - 7.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.016, -0.076,  0.142,  1.000,  0.085, -0.084, -0.016, -0.001
  7.0 - 9.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.001, -0.019, -0.054,  0.085,  1.000,  0.257, -0.093, -0.016
 9.0 - 11.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.001, -0.019, -0.084,  0.257,  1.000,  0.082, -0.081
11.0 - 15.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.000, -0.000, -0.000, -0.016, -0.093,  0.082,  1.000,  0.088
15.5 - 20.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.000, -0.000, -0.000, -0.001, -0.016, -0.081,  0.088,  1.000


==> anc/Table09_XSec_Cor_Ev_Flux.csv <==
Correlation matrix for the sigma(E_nu) flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_nu (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 7.0, 7.0 - 9.0, 9.0 - 11.0, 11.0 - 15.5, 15.5 - 20.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 7.0, 7.0 - 9.0, 9.0 - 11.0, 11.0 - 15.5, 15.5 - 20.0
  2.0 - 3.0,  1.000,  0.481, -0.226,  0.213,  0.534,  0.495,  0.431,  0.359,  0.777,  0.200, -0.419, -0.042,  0.388,  0.424,  0.397,  0.308
  3.0 - 4.0,  0.481,  1.000,  0.678,  0.503,  0.126, -0.031, -0.044, -0.054,  0.174,  0.717,  0.460,  0.295,  0.067,  0.110,  0.134, -0.060
  4.0 - 5.0, -0.226,  0.678,  1.000,  0.624, -0.095, -0.277, -0.257, -0.222, -0.443,  0.576,  0.916,  0.606, -0.025, -0.042, -0.004, -0.221
  5.0 - 7.0,  0.213,  0.503,  0.624,  1.000,  0.674,  0.491,  0.455,  0.411, -0.044,  0.227,  0.402,  0.711,  0.566,  0.543,  0.541,  0.267
  7.0 - 9.0,  0.534,  0.126, -0.095,  0.674,  1.000,  0.963,  0.906,  0.807,  0.422, -0.150, -0.339,  0.258,  0.754,  0.784,  0.751,  0.593
 9.0 - 11.0,  0.495, -0.031, -0.277,  0.491,  0.963,  1.000,  0.975,  0.887,  0.477, -0.237, -0.485,  0.104,  0.708,  0.760,  0.735,  0.631
11.0 - 15.5,  0.431, -0.044, -0.257,  0.455,  0.906,  0.975,  1.000,  0.957,  0.455, -0.195, -0.437,  0.111,  0.672,  0.732,  0.716,  0.614
15.5 - 20.0,  0.359, -0.054, -0.222,  0.411,  0.807,  0.887,  0.957,  1.000,  0.405, -0.149, -0.363,  0.134,  0.614,  0.662,  0.644,  0.545
  2.0 - 3.0,  0.777,  0.174, -0.443, -0.044,  0.422,  0.477,  0.455,  0.405,  1.000,  0.300, -0.491, -0.093,  0.408,  0.446,  0.382,  0.226
  3.0 - 4.0,  0.200,  0.717,  0.576,  0.227, -0.150, -0.237, -0.195, -0.149,  0.300,  1.000,  0.619,  0.403,  0.061,  0.088,  0.080, -0.238
  4.0 - 5.0, -0.419,  0.460,  0.916,  0.402, -0.339, -0.485, -0.437, -0.363, -0.491,  0.619,  1.000,  0.644, -0.101, -0.152, -0.132, -0.363
  5.0 - 7.0, -0.042,  0.295,  0.606,  0.711,  0.258,  0.104,  0.111,  0.134, -0.093,  0.403,  0.644,  1.000,  0.628,  0.513,  0.453,  0.059
  7.0 - 9.0,  0.388,  0.067, -0.025,  0.566,  0.754,  0.708,  0.672,  0.614,  0.408,  0.061, -0.101,  0.628,  1.000,  0.968,  0.885,  0.561
 9.0 - 11.0,  0.424,  0.110, -0.042,  0.543,  0.784,  0.760,  0.732,  0.662,  0.446,  0.088, -0.152,  0.513,  0.968,  1.000,  0.962,  0.682
11.0 - 15.5,  0.397,  0.134, -0.004,  0.541,  0.751,  0.735,  0.716,  0.644,  0.382,  0.080, -0.132,  0.453,  0.885,  0.962,  1.000,  0.823
15.5 - 20.0,  0.308, -0.060, -0.221,  0.267,  0.593,  0.631,  0.614,  0.545,  0.226, -0.238, -0.363,  0.059,  0.561,  0.682,  0.823,  1.000


==> anc/Table10_XSec_Cor_Ev_NonFlux.csv <==
Correlation matrix for the sigma(E_nu) non-flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_nu (GeV), 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 7.0, 7.0 - 9.0, 9.0 - 11.0, 11.0 - 15.5, 15.5 - 20.0, 2.0 - 3.0, 3.0 - 4.0, 4.0 - 5.0, 5.0 - 7.0, 7.0 - 9.0, 9.0 - 11.0, 11.0 - 15.5, 15.5 - 20.0
  2.0 - 3.0,  1.000,  0.614, -0.114,  0.260, -0.166,  0.554,  0.624, -0.544,  0.797,  0.472, -0.314,  0.095,  0.292,  0.591, -0.030, -0.012
  3.0 - 4.0,  0.614,  1.000,  0.698,  0.791,  0.365,  0.248,  0.270,  0.133,  0.205,  0.512,  0.296,  0.218,  0.018,  0.164,  0.160, -0.060
  4.0 - 5.0, -0.114,  0.698,  1.000,  0.785,  0.645, -0.155, -0.162,  0.658, -0.418,  0.274,  0.685,  0.252, -0.223, -0.318,  0.249, -0.053
  5.0 - 7.0,  0.260,  0.791,  0.785,  1.000,  0.767,  0.347,  0.258,  0.503, -0.001,  0.502,  0.593,  0.467,  0.256,  0.141,  0.233,  0.161
  7.0 - 9.0, -0.166,  0.365,  0.645,  0.767,  1.000,  0.405,  0.200,  0.734, -0.201,  0.380,  0.751,  0.593,  0.255, -0.068,  0.498,  0.417
 9.0 - 11.0,  0.554,  0.248, -0.155,  0.347,  0.405,  1.000,  0.870, -0.082,  0.563,  0.375, -0.026,  0.492,  0.734,  0.701,  0.305,  0.317
11.0 - 15.5,  0.624,  0.270, -0.162,  0.258,  0.200,  0.870,  1.000, -0.203,  0.669,  0.457, -0.056,  0.526,  0.713,  0.749,  0.381,  0.248
15.5 - 20.0, -0.544,  0.133,  0.658,  0.503,  0.734, -0.082, -0.203,  1.000, -0.617, -0.030,  0.706,  0.245, -0.074, -0.206,  0.388,  0.098
  2.0 - 3.0,  0.797,  0.205, -0.418, -0.001, -0.201,  0.563,  0.669, -0.617,  1.000,  0.659, -0.186,  0.373,  0.538,  0.570,  0.099,  0.315
  3.0 - 4.0,  0.472,  0.512,  0.274,  0.502,  0.380,  0.375,  0.457, -0.030,  0.659,  1.000,  0.568,  0.787,  0.446,  0.203,  0.422,  0.485
  4.0 - 5.0, -0.314,  0.296,  0.685,  0.593,  0.751, -0.026, -0.056,  0.706, -0.186,  0.568,  1.000,  0.688,  0.129, -0.254,  0.574,  0.455
  5.0 - 7.0,  0.095,  0.218,  0.252,  0.467,  0.593,  0.492,  0.526,  0.245,  0.373,  0.787,  0.688,  1.000,  0.694,  0.231,  0.514,  0.522
  7.0 - 9.0,  0.292,  0.018, -0.223,  0.256,  0.255,  0.734,  0.713, -0.074,  0.538,  0.446,  0.129,  0.694,  1.000,  0.685,  0.150,  0.320
 9.0 - 11.0,  0.591,  0.164, -0.318,  0.141, -0.068,  0.701,  0.749, -0.206,  0.570,  0.203, -0.254,  0.231,  0.685,  1.000,  0.086, -0.042
11.0 - 15.5, -0.030,  0.160,  0.249,  0.233,  0.498,  0.305,  0.381,  0.388,  0.099,  0.422,  0.574,  0.514,  0.150,  0.086,  1.000,  0.486
15.5 - 20.0, -0.012, -0.060, -0.053,  0.161,  0.417,  0.317,  0.248,  0.098,  0.315,  0.485,  0.455,  0.522,  0.320, -0.042,  0.486,  1.000


==> anc/Table11_XSec_Cor_Epi_Stat.csv <==
Correlation matrix for the dsigma/dE_pi statistical uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_pi (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5, 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5
  0 - 0.25,  1.000,  0.257, -0.135, -0.050, -0.013,  0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.25 - 0.5,  0.257,  1.000,  0.157, -0.103, -0.105, -0.038, -0.011, -0.004, -0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.5 - 0.75, -0.135,  0.157,  1.000,  0.568,  0.012, -0.137, -0.075, -0.030, -0.009,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.75 - 1.0, -0.050, -0.103,  0.568,  1.000,  0.620, -0.013, -0.121, -0.074, -0.032,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 1.0 - 1.5, -0.013, -0.105,  0.012,  0.620,  1.000,  0.479,  0.064, -0.084, -0.072,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 1.5 - 2.0,  0.001, -0.038, -0.137, -0.013,  0.479,  1.000,  0.669,  0.181, -0.072,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 2.0 - 2.5,  0.000, -0.011, -0.075, -0.121,  0.064,  0.669,  1.000,  0.699,  0.173,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 2.5 - 3.5,  0.000, -0.004, -0.030, -0.074, -0.084,  0.181,  0.699,  1.000,  0.557,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 3.5 - 4.5,  0.000, -0.001, -0.009, -0.032, -0.072, -0.072,  0.173,  0.557,  1.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0 - 0.25,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  1.000,  0.342, -0.094, -0.086, -0.033, -0.003, -0.000,  0.000,  0.000
0.25 - 0.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.342,  1.000,  0.276, -0.067, -0.133, -0.054, -0.016, -0.004, -0.002
0.5 - 0.75,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.094,  0.276,  1.000,  0.623,  0.039, -0.155, -0.083, -0.033, -0.007
0.75 - 1.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.086, -0.067,  0.623,  1.000,  0.625, -0.010, -0.141, -0.095, -0.035
 1.0 - 1.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.033, -0.133,  0.039,  0.625,  1.000,  0.549,  0.063, -0.095, -0.083
 1.5 - 2.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.054, -0.155, -0.010,  0.549,  1.000,  0.638,  0.165, -0.076
 2.0 - 2.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.000, -0.016, -0.083, -0.141,  0.063,  0.638,  1.000,  0.663,  0.194
 2.5 - 3.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.004, -0.033, -0.095, -0.095,  0.165,  0.663,  1.000,  0.691
 3.5 - 4.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.007, -0.035, -0.083, -0.076,  0.194,  0.691,  1.000


==> anc/Table12_XSec_Cor_Epi_Flux.csv <==
Correlation matrix for the dsigma/dE_pi flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_pi (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5, 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5
  0 - 0.25,  1.000,  0.998,  0.996,  0.992,  0.987,  0.980,  0.985,  0.953,  0.943,  0.661,  0.555,  0.658,  0.659,  0.652,  0.639,  0.644,  0.653,  0.697
0.25 - 0.5,  0.998,  1.000,  0.999,  0.997,  0.995,  0.991,  0.991,  0.948,  0.934,  0.653,  0.529,  0.652,  0.661,  0.660,  0.652,  0.657,  0.660,  0.698
0.5 - 0.75,  0.996,  0.999,  1.000,  0.999,  0.996,  0.991,  0.995,  0.960,  0.947,  0.652,  0.537,  0.648,  0.654,  0.651,  0.641,  0.647,  0.653,  0.698
0.75 - 1.0,  0.992,  0.997,  0.999,  1.000,  0.998,  0.995,  0.995,  0.953,  0.939,  0.648,  0.523,  0.647,  0.657,  0.657,  0.649,  0.654,  0.656,  0.699
 1.0 - 1.5,  0.987,  0.995,  0.996,  0.998,  1.000,  0.999,  0.993,  0.937,  0.919,  0.644,  0.498,  0.647,  0.665,  0.670,  0.666,  0.670,  0.666,  0.700
 1.5 - 2.0,  0.980,  0.991,  0.991,  0.995,  0.999,  1.000,  0.992,  0.929,  0.907,  0.638,  0.479,  0.641,  0.665,  0.674,  0.675,  0.679,  0.671,  0.698
 2.0 - 2.5,  0.985,  0.991,  0.995,  0.995,  0.993,  0.992,  1.000,  0.968,  0.950,  0.637,  0.521,  0.629,  0.637,  0.638,  0.633,  0.644,  0.649,  0.691
 2.5 - 3.5,  0.953,  0.948,  0.960,  0.953,  0.937,  0.929,  0.968,  1.000,  0.996,  0.615,  0.595,  0.588,  0.562,  0.542,  0.522,  0.542,  0.574,  0.649
 3.5 - 4.5,  0.943,  0.934,  0.947,  0.939,  0.919,  0.907,  0.950,  0.996,  1.000,  0.621,  0.624,  0.593,  0.558,  0.529,  0.501,  0.520,  0.559,  0.647
  0 - 0.25,  0.661,  0.653,  0.652,  0.648,  0.644,  0.638,  0.637,  0.615,  0.621,  1.000,  0.908,  0.995,  0.972,  0.944,  0.913,  0.920,  0.959,  0.982
0.25 - 0.5,  0.555,  0.529,  0.537,  0.523,  0.498,  0.479,  0.521,  0.595,  0.624,  0.908,  1.000,  0.876,  0.790,  0.722,  0.660,  0.678,  0.762,  0.839
0.5 - 0.75,  0.658,  0.652,  0.648,  0.647,  0.647,  0.641,  0.629,  0.588,  0.593,  0.995,  0.876,  1.000,  0.987,  0.964,  0.933,  0.934,  0.965,  0.983
0.75 - 1.0,  0.659,  0.661,  0.654,  0.657,  0.665,  0.665,  0.637,  0.562,  0.558,  0.972,  0.790,  0.987,  1.000,  0.994,  0.976,  0.974,  0.986,  0.983
 1.0 - 1.5,  0.652,  0.660,  0.651,  0.657,  0.670,  0.674,  0.638,  0.542,  0.529,  0.944,  0.722,  0.964,  0.994,  1.000,  0.994,  0.990,  0.990,  0.969
 1.5 - 2.0,  0.639,  0.652,  0.641,  0.649,  0.666,  0.675,  0.633,  0.522,  0.501,  0.913,  0.660,  0.933,  0.976,  0.994,  1.000,  0.998,  0.986,  0.947
 2.0 - 2.5,  0.644,  0.657,  0.647,  0.654,  0.670,  0.679,  0.644,  0.542,  0.520,  0.920,  0.678,  0.934,  0.974,  0.990,  0.998,  1.000,  0.992,  0.953
 2.5 - 3.5,  0.653,  0.660,  0.653,  0.656,  0.666,  0.671,  0.649,  0.574,  0.559,  0.959,  0.762,  0.965,  0.986,  0.990,  0.986,  0.992,  1.000,  0.979
 3.5 - 4.5,  0.697,  0.698,  0.698,  0.699,  0.700,  0.698,  0.691,  0.649,  0.647,  0.982,  0.839,  0.983,  0.983,  0.969,  0.947,  0.953,  0.979,  1.000


==> anc/Table13_XSec_Cor_Epi_NonFlux.csv <==
Correlation matrix for the dsigma/dE_pi non-flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_pi (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5, 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5
  0 - 0.25,  1.000,  0.152,  0.100,  0.503,  0.316, -0.199, -0.400, -0.286, -0.236,  0.905,  0.659,  0.146,  0.154,  0.303,  0.413, -0.059, -0.347, -0.306
0.25 - 0.5,  0.152,  1.000,  0.887,  0.438,  0.106, -0.123, -0.205, -0.190, -0.086, -0.188,  0.138,  0.430,  0.247, -0.001,  0.073,  0.243,  0.307,  0.289
0.5 - 0.75,  0.100,  0.887,  1.000,  0.706,  0.390,  0.147,  0.085,  0.085,  0.150, -0.155,  0.168,  0.550,  0.491,  0.286,  0.268,  0.435,  0.462,  0.400
0.75 - 1.0,  0.503,  0.438,  0.706,  1.000,  0.857,  0.456,  0.216,  0.162,  0.175,  0.404,  0.419,  0.471,  0.629,  0.734,  0.698,  0.535,  0.312,  0.210
 1.0 - 1.5,  0.316,  0.106,  0.390,  0.857,  1.000,  0.792,  0.439,  0.217,  0.168,  0.357,  0.308,  0.364,  0.624,  0.856,  0.754,  0.579,  0.320,  0.186
 1.5 - 2.0, -0.199, -0.123,  0.147,  0.456,  0.792,  1.000,  0.814,  0.508,  0.387, -0.022,  0.085,  0.352,  0.617,  0.762,  0.534,  0.576,  0.494,  0.386
 2.0 - 2.5, -0.400, -0.205,  0.085,  0.216,  0.439,  0.814,  1.000,  0.887,  0.765, -0.171,  0.065,  0.388,  0.607,  0.616,  0.363,  0.567,  0.647,  0.612
 2.5 - 3.5, -0.286, -0.190,  0.085,  0.162,  0.217,  0.508,  0.887,  1.000,  0.951, -0.083,  0.149,  0.367,  0.540,  0.500,  0.322,  0.539,  0.630,  0.650
 3.5 - 4.5, -0.236, -0.086,  0.150,  0.175,  0.168,  0.387,  0.765,  0.951,  1.000, -0.101,  0.094,  0.289,  0.447,  0.420,  0.321,  0.583,  0.647,  0.671
  0 - 0.25,  0.905, -0.188, -0.155,  0.404,  0.357, -0.022, -0.171, -0.083, -0.101,  1.000,  0.745,  0.175,  0.238,  0.409,  0.400, -0.109, -0.391, -0.333
0.25 - 0.5,  0.659,  0.138,  0.168,  0.419,  0.308,  0.085,  0.065,  0.149,  0.094,  0.745,  1.000,  0.719,  0.629,  0.474,  0.317,  0.001, -0.142, -0.094
0.5 - 0.75,  0.146,  0.430,  0.550,  0.471,  0.364,  0.352,  0.388,  0.367,  0.289,  0.175,  0.719,  1.000,  0.908,  0.544,  0.260,  0.278,  0.315,  0.311
0.75 - 1.0,  0.154,  0.247,  0.491,  0.629,  0.624,  0.617,  0.607,  0.540,  0.447,  0.238,  0.629,  0.908,  1.000,  0.821,  0.533,  0.506,  0.442,  0.381
 1.0 - 1.5,  0.303, -0.001,  0.286,  0.734,  0.856,  0.762,  0.616,  0.500,  0.420,  0.409,  0.474,  0.544,  0.821,  1.000,  0.871,  0.689,  0.435,  0.319
 1.5 - 2.0,  0.413,  0.073,  0.268,  0.698,  0.754,  0.534,  0.363,  0.322,  0.321,  0.400,  0.317,  0.260,  0.533,  0.871,  1.000,  0.799,  0.463,  0.334
 2.0 - 2.5, -0.059,  0.243,  0.435,  0.535,  0.579,  0.576,  0.567,  0.539,  0.583, -0.109,  0.001,  0.278,  0.506,  0.689,  0.799,  1.000,  0.877,  0.736
 2.5 - 3.5, -0.347,  0.307,  0.462,  0.312,  0.320,  0.494,  0.647,  0.630,  0.647, -0.391, -0.142,  0.315,  0.442,  0.435,  0.463,  0.877,  1.000,  0.938
 3.5 - 4.5, -0.306,  0.289,  0.400,  0.210,  0.186,  0.386,  0.612,  0.650,  0.671, -0.333, -0.094,  0.311,  0.381,  0.319,  0.334,  0.736,  0.938,  1.000


==> anc/Table14_XSec_Cor_ThetaPi_Stat.csv <==
Correlation matrix for the dsigma/dtheta_pi statistical uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Degrees, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
  0 - 5,  1.000,  0.002, -0.055, -0.020, -0.006, -0.005, -0.004, -0.002, -0.001, -0.002,  0.003,  0.002,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 5 - 10,  0.002,  1.000,  0.051, -0.064, -0.025, -0.010, -0.005, -0.004, -0.003,  0.002, -0.001,  0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
10 - 15, -0.055,  0.051,  1.000,  0.088, -0.063, -0.026, -0.014, -0.007, -0.005, -0.002,  0.003,  0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
15 - 20, -0.020, -0.064,  0.088,  1.000,  0.105, -0.065, -0.031, -0.014, -0.009, -0.001,  0.003,  0.008,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
20 - 25, -0.006, -0.025, -0.063,  0.105,  1.000,  0.124, -0.063, -0.024, -0.016,  0.008, -0.002,  0.008,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
25 - 30, -0.005, -0.010, -0.026, -0.065,  0.124,  1.000,  0.171, -0.059, -0.034,  0.008,  0.005,  0.005,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
30 - 35, -0.004, -0.005, -0.014, -0.031, -0.063,  0.171,  1.000,  0.231, -0.067,  0.006,  0.010,  0.009,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
35 - 40, -0.002, -0.004, -0.007, -0.014, -0.024, -0.059,  0.231,  1.000,  0.168, -0.007,  0.071,  0.017,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
40 - 45, -0.001, -0.003, -0.005, -0.009, -0.016, -0.034, -0.067,  0.168,  1.000,  0.378, -0.142, -0.101,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
45 - 50, -0.002,  0.002, -0.002, -0.001,  0.008,  0.008,  0.006, -0.007,  0.378,  1.000, -0.854, -0.356,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
50 - 60,  0.003, -0.001,  0.003,  0.003, -0.002,  0.005,  0.010,  0.071, -0.142, -0.854,  1.000,  0.339,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
60 - 70,  0.002,  0.001,  0.001,  0.008,  0.008,  0.005,  0.009,  0.017, -0.101, -0.356,  0.339,  1.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0 - 5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  1.000,  0.035, -0.066, -0.021, -0.011, -0.006, -0.002, -0.003,  0.000,  0.002, -0.003,  0.001
 5 - 10,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.035,  1.000,  0.076, -0.069, -0.032, -0.012, -0.010, -0.005,  0.003,  0.002, -0.007,  0.003
10 - 15,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.066,  0.076,  1.000,  0.107, -0.070, -0.023, -0.011, -0.006,  0.002,  0.009, -0.011,  0.009
15 - 20,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.021, -0.069,  0.107,  1.000,  0.101, -0.061, -0.037, -0.005,  0.015,  0.018, -0.027,  0.016
20 - 25,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.011, -0.032, -0.070,  0.101,  1.000,  0.138, -0.059, -0.034,  0.002,  0.022, -0.026,  0.018
25 - 30,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.006, -0.012, -0.023, -0.061,  0.138,  1.000,  0.187, -0.067, -0.006,  0.031, -0.021,  0.021
30 - 35,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.010, -0.011, -0.037, -0.059,  0.187,  1.000,  0.201, -0.005,  0.067, -0.037,  0.038
35 - 40,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.005, -0.006, -0.005, -0.034, -0.067,  0.201,  1.000,  0.337, -0.004, -0.151,  0.038
40 - 45,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.003,  0.002,  0.015,  0.002, -0.006, -0.005,  0.337,  1.000,  0.042, -0.367,  0.067
45 - 50,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.002,  0.002,  0.009,  0.018,  0.022,  0.031,  0.067, -0.004,  0.042,  1.000, -0.504,  0.428
50 - 60,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.007, -0.011, -0.027, -0.026, -0.021, -0.037, -0.151, -0.367, -0.504,  1.000, -0.577
60 - 70,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.001,  0.003,  0.009,  0.016,  0.018,  0.021,  0.038,  0.038,  0.067,  0.428, -0.577,  1.000


==> anc/Table15_XSec_Cor_ThetaPi_Flux.csv <==
Correlation matrix for the dsigma/dtheta_pi flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Degrees, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
  0 - 5,  1.000,  0.994,  0.987,  0.989,  0.989,  0.992,  0.994,  0.974,  0.975,  0.698, -0.968, -0.977,  0.667,  0.649,  0.629,  0.618,  0.637,  0.627,  0.564,  0.517, -0.182, -0.505,  0.167, -0.193
 5 - 10,  0.994,  1.000,  0.999,  0.999,  0.999,  1.000,  0.999,  0.990,  0.992,  0.762, -0.968, -0.962,  0.688,  0.673,  0.656,  0.648,  0.661,  0.639,  0.583,  0.509, -0.190, -0.547,  0.201, -0.245
10 - 15,  0.987,  0.999,  1.000,  1.000,  0.999,  0.999,  0.998,  0.991,  0.994,  0.784, -0.966, -0.953,  0.693,  0.680,  0.665,  0.658,  0.668,  0.642,  0.590,  0.508, -0.188, -0.560,  0.213, -0.262
15 - 20,  0.989,  0.999,  1.000,  1.000,  0.999,  0.999,  0.998,  0.991,  0.993,  0.778, -0.967, -0.955,  0.691,  0.678,  0.662,  0.655,  0.666,  0.641,  0.587,  0.508, -0.189, -0.557,  0.211, -0.259
20 - 25,  0.989,  0.999,  0.999,  0.999,  1.000,  1.000,  0.997,  0.986,  0.989,  0.764, -0.975, -0.963,  0.684,  0.671,  0.657,  0.650,  0.662,  0.644,  0.589,  0.525, -0.173, -0.542,  0.203, -0.242
25 - 30,  0.992,  1.000,  0.999,  0.999,  1.000,  1.000,  0.999,  0.987,  0.989,  0.759, -0.974, -0.965,  0.682,  0.668,  0.652,  0.645,  0.658,  0.640,  0.584,  0.520, -0.177, -0.537,  0.197, -0.235
30 - 35,  0.994,  0.999,  0.998,  0.998,  0.997,  0.999,  1.000,  0.990,  0.992,  0.765, -0.966, -0.961,  0.683,  0.668,  0.651,  0.642,  0.655,  0.632,  0.576,  0.500, -0.195, -0.543,  0.197, -0.241
35 - 40,  0.974,  0.990,  0.991,  0.991,  0.986,  0.987,  0.990,  1.000,  1.000,  0.839, -0.926, -0.914,  0.715,  0.700,  0.683,  0.673,  0.679,  0.628,  0.582,  0.442, -0.252, -0.615,  0.244, -0.325
40 - 45,  0.975,  0.992,  0.994,  0.993,  0.989,  0.989,  0.992,  1.000,  1.000,  0.836, -0.933, -0.919,  0.709,  0.695,  0.679,  0.670,  0.676,  0.628,  0.581,  0.449, -0.241, -0.607,  0.241, -0.319
45 - 50,  0.698,  0.762,  0.784,  0.778,  0.764,  0.759,  0.765,  0.839,  0.836,  1.000, -0.632, -0.569,  0.648,  0.645,  0.637,  0.634,  0.609,  0.476,  0.481,  0.161, -0.351, -0.714,  0.357, -0.544
50 - 60, -0.968, -0.968, -0.966, -0.967, -0.975, -0.974, -0.966, -0.926, -0.933, -0.632,  1.000,  0.990, -0.605, -0.593, -0.583, -0.579, -0.601, -0.627, -0.564, -0.606,  0.057,  0.406, -0.125,  0.105
60 - 70, -0.977, -0.962, -0.953, -0.955, -0.963, -0.965, -0.961, -0.914, -0.919, -0.569,  0.990,  1.000, -0.593, -0.577, -0.562, -0.554, -0.581, -0.615, -0.544, -0.599,  0.069,  0.379, -0.099,  0.066
  0 - 5,  0.667,  0.688,  0.693,  0.691,  0.684,  0.682,  0.683,  0.715,  0.709,  0.648, -0.605, -0.593,  1.000,  0.998,  0.992,  0.987,  0.984,  0.943,  0.897,  0.673, -0.249, -0.872,  0.336, -0.443
 5 - 10,  0.649,  0.673,  0.680,  0.678,  0.671,  0.668,  0.668,  0.700,  0.695,  0.645, -0.593, -0.577,  0.998,  1.000,  0.998,  0.995,  0.991,  0.952,  0.915,  0.692, -0.214, -0.865,  0.323, -0.430
10 - 15,  0.629,  0.656,  0.665,  0.662,  0.657,  0.652,  0.651,  0.683,  0.679,  0.637, -0.583, -0.562,  0.992,  0.998,  1.000,  0.999,  0.996,  0.960,  0.932,  0.714, -0.169, -0.850,  0.305, -0.411
15 - 20,  0.618,  0.648,  0.658,  0.655,  0.650,  0.645,  0.642,  0.673,  0.670,  0.634, -0.579, -0.554,  0.987,  0.995,  0.999,  1.000,  0.995,  0.963,  0.934,  0.727, -0.158, -0.847,  0.316, -0.415
20 - 25,  0.637,  0.661,  0.668,  0.666,  0.662,  0.658,  0.655,  0.679,  0.676,  0.609, -0.601, -0.581,  0.984,  0.991,  0.996,  0.995,  1.000,  0.976,  0.958,  0.761, -0.087, -0.800,  0.233, -0.334
25 - 30,  0.627,  0.639,  0.642,  0.641,  0.644,  0.640,  0.632,  0.628,  0.628,  0.476, -0.627, -0.615,  0.943,  0.952,  0.960,  0.963,  0.976,  1.000,  0.967,  0.876,  0.011, -0.701,  0.184, -0.218
30 - 35,  0.564,  0.583,  0.590,  0.587,  0.589,  0.584,  0.576,  0.582,  0.581,  0.481, -0.564, -0.544,  0.897,  0.915,  0.932,  0.934,  0.958,  0.967,  1.000,  0.855,  0.193, -0.607, -0.003, -0.083
35 - 40,  0.517,  0.509,  0.508,  0.508,  0.525,  0.520,  0.500,  0.442,  0.449,  0.161, -0.606, -0.599,  0.673,  0.692,  0.714,  0.727,  0.761,  0.876,  0.855,  1.000,  0.359, -0.312, -0.064,  0.147
40 - 45, -0.182, -0.190, -0.188, -0.189, -0.173, -0.177, -0.195, -0.252, -0.241, -0.351,  0.057,  0.069, -0.249, -0.214, -0.169, -0.158, -0.087,  0.011,  0.193,  0.359,  1.000,  0.629, -0.828,  0.845
45 - 50, -0.505, -0.547, -0.560, -0.557, -0.542, -0.537, -0.543, -0.615, -0.607, -0.714,  0.406,  0.379, -0.872, -0.865, -0.850, -0.847, -0.800, -0.701, -0.607, -0.312,  0.629,  1.000, -0.694,  0.814
50 - 60,  0.167,  0.201,  0.213,  0.211,  0.203,  0.197,  0.197,  0.244,  0.241,  0.357, -0.125, -0.099,  0.336,  0.323,  0.305,  0.316,  0.233,  0.184, -0.003, -0.064, -0.828, -0.694,  1.000, -0.939
60 - 70, -0.193, -0.245, -0.262, -0.259, -0.242, -0.235, -0.241, -0.325, -0.319, -0.544,  0.105,  0.066, -0.443, -0.430, -0.411, -0.415, -0.334, -0.218, -0.083,  0.147,  0.845,  0.814, -0.939,  1.000


==> anc/Table16_XSec_Cor_ThetaPi_NonFlux.csv <==
Correlation matrix for the dsigma/dtheta_pi non-flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Degrees, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
  0 - 5,  1.000,  0.935,  0.438,  0.379,  0.172,  0.246,  0.697,  0.583, -0.187, -0.388, -0.135, -0.037,  0.799,  0.881,  0.827,  0.824,  0.337,  0.299,  0.356,  0.445,  0.345,  0.221, -0.135,  0.228
 5 - 10,  0.935,  1.000,  0.360,  0.329,  0.183,  0.275,  0.767,  0.618, -0.267, -0.489, -0.137, -0.037,  0.812,  0.897,  0.900,  0.890,  0.302,  0.261,  0.264,  0.320,  0.249,  0.186, -0.303,  0.282
10 - 15,  0.438,  0.360,  1.000,  0.919,  0.725,  0.567,  0.185,  0.029, -0.038, -0.070, -0.238, -0.301,  0.293,  0.367,  0.372,  0.360,  0.692,  0.603,  0.474,  0.536,  0.324,  0.448,  0.138,  0.460
15 - 20,  0.379,  0.329,  0.919,  1.000,  0.828,  0.634,  0.192,  0.004, -0.071, -0.111, -0.337, -0.417,  0.261,  0.312,  0.345,  0.362,  0.733,  0.609,  0.497,  0.466,  0.380,  0.458, -0.015,  0.571
20 - 25,  0.172,  0.183,  0.725,  0.828,  1.000,  0.878,  0.321,  0.164,  0.180,  0.069, -0.144, -0.247,  0.160,  0.083,  0.231,  0.247,  0.516,  0.514,  0.435,  0.281,  0.338,  0.396, -0.237,  0.439
25 - 30,  0.246,  0.275,  0.567,  0.634,  0.878,  1.000,  0.615,  0.540,  0.480,  0.300,  0.147,  0.064,  0.300,  0.187,  0.356,  0.290,  0.263,  0.443,  0.395,  0.252,  0.262,  0.385, -0.211,  0.206
30 - 35,  0.697,  0.767,  0.185,  0.192,  0.321,  0.615,  1.000,  0.951,  0.271, -0.052,  0.235,  0.235,  0.713,  0.683,  0.754,  0.704, -0.027,  0.124,  0.175,  0.179,  0.155,  0.129, -0.294, -0.017
35 - 40,  0.583,  0.618,  0.029,  0.004,  0.164,  0.540,  0.951,  1.000,  0.484,  0.174,  0.429,  0.409,  0.653,  0.583,  0.612,  0.535, -0.233,  0.010,  0.120,  0.123,  0.104,  0.070, -0.167, -0.232
40 - 45, -0.187, -0.267, -0.038, -0.071,  0.180,  0.480,  0.271,  0.484,  1.000,  0.916,  0.718,  0.581,  0.030, -0.140, -0.125, -0.261, -0.342,  0.042,  0.150,  0.065,  0.081,  0.136,  0.196, -0.396
45 - 50, -0.388, -0.489, -0.070, -0.111,  0.069,  0.300, -0.052,  0.174,  0.916,  1.000,  0.705,  0.631, -0.141, -0.326, -0.276, -0.426, -0.230,  0.159,  0.216,  0.104,  0.083,  0.247,  0.282, -0.284
50 - 60, -0.135, -0.137, -0.238, -0.337, -0.144,  0.147,  0.235,  0.429,  0.718,  0.705,  1.000,  0.905,  0.143,  0.044,  0.073,  0.014, -0.271,  0.094,  0.103,  0.166,  0.075,  0.229,  0.103, -0.249
60 - 70, -0.037, -0.037, -0.301, -0.417, -0.247,  0.064,  0.235,  0.409,  0.581,  0.631,  0.905,  1.000,  0.194,  0.082,  0.187,  0.078, -0.224,  0.172,  0.178,  0.191,  0.071,  0.284,  0.001, -0.165
  0 - 5,  0.799,  0.812,  0.293,  0.261,  0.160,  0.300,  0.713,  0.653,  0.030, -0.141,  0.143,  0.194,  1.000,  0.889,  0.848,  0.788,  0.179,  0.276,  0.267,  0.304,  0.185,  0.228, -0.095,  0.159
 5 - 10,  0.881,  0.897,  0.367,  0.312,  0.083,  0.187,  0.683,  0.583, -0.140, -0.326,  0.044,  0.082,  0.889,  1.000,  0.898,  0.868,  0.293,  0.303,  0.284,  0.446,  0.265,  0.252, -0.070,  0.257
10 - 15,  0.827,  0.900,  0.372,  0.345,  0.231,  0.356,  0.754,  0.612, -0.125, -0.276,  0.073,  0.187,  0.848,  0.898,  1.000,  0.944,  0.422,  0.501,  0.438,  0.499,  0.333,  0.441, -0.275,  0.443
15 - 20,  0.824,  0.890,  0.360,  0.362,  0.247,  0.290,  0.704,  0.535, -0.261, -0.426,  0.014,  0.078,  0.788,  0.868,  0.944,  1.000,  0.498,  0.471,  0.436,  0.491,  0.383,  0.421, -0.311,  0.499
20 - 25,  0.337,  0.302,  0.692,  0.733,  0.516,  0.263, -0.027, -0.233, -0.342, -0.230, -0.271, -0.224,  0.179,  0.293,  0.422,  0.498,  1.000,  0.851,  0.755,  0.709,  0.646,  0.731, -0.199,  0.899
25 - 30,  0.299,  0.261,  0.603,  0.609,  0.514,  0.443,  0.124,  0.010,  0.042,  0.159,  0.094,  0.172,  0.276,  0.303,  0.501,  0.471,  0.851,  1.000,  0.894,  0.835,  0.719,  0.939, -0.125,  0.814
30 - 35,  0.356,  0.264,  0.474,  0.497,  0.435,  0.395,  0.175,  0.120,  0.150,  0.216,  0.103,  0.178,  0.267,  0.284,  0.438,  0.436,  0.755,  0.894,  1.000,  0.840,  0.874,  0.905, -0.219,  0.713
35 - 40,  0.445,  0.320,  0.536,  0.466,  0.281,  0.252,  0.179,  0.123,  0.065,  0.104,  0.166,  0.191,  0.304,  0.446,  0.499,  0.491,  0.709,  0.835,  0.840,  1.000,  0.823,  0.855,  0.048,  0.646
40 - 45,  0.345,  0.249,  0.324,  0.380,  0.338,  0.262,  0.155,  0.104,  0.081,  0.083,  0.075,  0.071,  0.185,  0.265,  0.333,  0.383,  0.646,  0.719,  0.874,  0.823,  1.000,  0.777, -0.317,  0.670
45 - 50,  0.221,  0.186,  0.448,  0.458,  0.396,  0.385,  0.129,  0.070,  0.136,  0.247,  0.229,  0.284,  0.228,  0.252,  0.441,  0.421,  0.731,  0.939,  0.905,  0.855,  0.777,  1.000, -0.166,  0.766
50 - 60, -0.135, -0.303,  0.138, -0.015, -0.237, -0.211, -0.294, -0.167,  0.196,  0.282,  0.103,  0.001, -0.095, -0.070, -0.275, -0.311, -0.199, -0.125, -0.219,  0.048, -0.317, -0.166,  1.000, -0.439
60 - 70,  0.228,  0.282,  0.460,  0.571,  0.439,  0.206, -0.017, -0.232, -0.396, -0.284, -0.249, -0.165,  0.159,  0.257,  0.443,  0.499,  0.899,  0.814,  0.713,  0.646,  0.670,  0.766, -0.439,  1.000


==> anc/Table17_XSec_Cor_Q2_Stat.csv <==
Correlation matrix for the dsigma/dQ^2 statistical uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Q^2 (GeV/c)^2, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8
   0 - 0.025,  1.000,  0.102, -0.115, -0.076, -0.034, -0.016, -0.006, -0.002, -0.001, -0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.025 - 0.05,  0.102,  1.000,  0.383, -0.025, -0.086, -0.052, -0.026, -0.007, -0.002, -0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.05 - 0.075, -0.115,  0.383,  1.000,  0.570,  0.073, -0.082, -0.059, -0.021, -0.008, -0.002,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 0.075 - 0.1, -0.076, -0.025,  0.570,  1.000,  0.614, -0.010, -0.103, -0.047, -0.015, -0.004,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0.1 - 0.15, -0.034, -0.086,  0.073,  0.614,  1.000,  0.509, -0.008, -0.097, -0.047, -0.009,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0.15 - 0.2, -0.016, -0.052, -0.082, -0.010,  0.509,  1.000,  0.543, -0.072, -0.108, -0.037,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.2 - 0.3, -0.006, -0.026, -0.059, -0.103, -0.008,  0.543,  1.000,  0.442, -0.032, -0.080,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.3 - 0.4, -0.002, -0.007, -0.021, -0.047, -0.097, -0.072,  0.442,  1.000,  0.498, -0.064,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.4 - 0.6, -0.001, -0.002, -0.008, -0.015, -0.047, -0.108, -0.032,  0.498,  1.000,  0.445,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.6 - 0.8, -0.000, -0.001, -0.002, -0.004, -0.009, -0.037, -0.080, -0.064,  0.445,  1.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0 - 0.025,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  1.000,  0.081, -0.095, -0.070, -0.031, -0.010, -0.003, -0.002,  0.000, -0.000
0.025 - 0.05,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.081,  1.000,  0.416, -0.017, -0.093, -0.044, -0.014, -0.004, -0.002, -0.000
0.05 - 0.075,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.095,  0.416,  1.000,  0.581,  0.016, -0.094, -0.052, -0.016, -0.005, -0.002
 0.075 - 0.1,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.070, -0.017,  0.581,  1.000,  0.568, -0.063, -0.104, -0.042, -0.013, -0.004
  0.1 - 0.15,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.031, -0.093,  0.016,  0.568,  1.000,  0.497, -0.025, -0.091, -0.042, -0.007
  0.15 - 0.2,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.010, -0.044, -0.094, -0.063,  0.497,  1.000,  0.541, -0.053, -0.102, -0.033
   0.2 - 0.3,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.014, -0.052, -0.104, -0.025,  0.541,  1.000,  0.451, -0.057, -0.075
   0.3 - 0.4,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.004, -0.016, -0.042, -0.091, -0.053,  0.451,  1.000,  0.468, -0.082
   0.4 - 0.6,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.005, -0.013, -0.042, -0.102, -0.057,  0.468,  1.000,  0.437
   0.6 - 0.8,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.000, -0.000, -0.002, -0.004, -0.007, -0.033, -0.075, -0.082,  0.437,  1.000


==> anc/Table18_XSec_Cor_Q2_Flux.csv <==
Correlation matrix for the dsigma/dQ^2 flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Q^2 (GeV/c)^2, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8
   0 - 0.025,  1.000,  1.000,  0.999,  0.998,  0.996,  0.994,  0.990,  0.982,  0.975,  0.715,  0.659,  0.659,  0.646,  0.652,  0.657,  0.654,  0.630,  0.636,  0.656,  0.676
0.025 - 0.05,  1.000,  1.000,  1.000,  0.999,  0.998,  0.997,  0.994,  0.987,  0.981,  0.713,  0.657,  0.658,  0.645,  0.653,  0.658,  0.656,  0.633,  0.641,  0.661,  0.680
0.05 - 0.075,  0.999,  1.000,  1.000,  1.000,  0.999,  0.997,  0.994,  0.987,  0.980,  0.700,  0.660,  0.662,  0.649,  0.657,  0.662,  0.660,  0.640,  0.648,  0.666,  0.680
 0.075 - 0.1,  0.998,  0.999,  1.000,  1.000,  1.000,  0.998,  0.995,  0.988,  0.980,  0.684,  0.664,  0.666,  0.654,  0.664,  0.667,  0.667,  0.649,  0.658,  0.674,  0.682
  0.1 - 0.15,  0.996,  0.998,  0.999,  1.000,  1.000,  0.999,  0.997,  0.991,  0.983,  0.673,  0.662,  0.665,  0.653,  0.665,  0.668,  0.669,  0.653,  0.664,  0.679,  0.683
  0.15 - 0.2,  0.994,  0.997,  0.997,  0.998,  0.999,  1.000,  0.999,  0.995,  0.989,  0.677,  0.655,  0.659,  0.646,  0.659,  0.663,  0.664,  0.649,  0.662,  0.681,  0.687
   0.2 - 0.3,  0.990,  0.994,  0.994,  0.995,  0.997,  0.999,  1.000,  0.998,  0.993,  0.679,  0.649,  0.654,  0.640,  0.655,  0.659,  0.661,  0.647,  0.663,  0.686,  0.693
   0.3 - 0.4,  0.982,  0.987,  0.987,  0.988,  0.991,  0.995,  0.998,  1.000,  0.998,  0.684,  0.635,  0.641,  0.625,  0.644,  0.647,  0.651,  0.637,  0.657,  0.688,  0.700
   0.4 - 0.6,  0.975,  0.981,  0.980,  0.980,  0.983,  0.989,  0.993,  0.998,  1.000,  0.711,  0.629,  0.634,  0.616,  0.635,  0.640,  0.642,  0.625,  0.648,  0.688,  0.710
   0.6 - 0.8,  0.715,  0.713,  0.700,  0.684,  0.673,  0.677,  0.679,  0.684,  0.711,  1.000,  0.432,  0.418,  0.391,  0.362,  0.384,  0.356,  0.261,  0.258,  0.354,  0.537
   0 - 0.025,  0.659,  0.657,  0.660,  0.664,  0.662,  0.655,  0.649,  0.635,  0.629,  0.432,  1.000,  0.999,  0.998,  0.992,  0.994,  0.988,  0.963,  0.943,  0.927,  0.907
0.025 - 0.05,  0.659,  0.658,  0.662,  0.666,  0.665,  0.659,  0.654,  0.641,  0.634,  0.418,  0.999,  1.000,  0.999,  0.996,  0.998,  0.993,  0.972,  0.955,  0.940,  0.915
0.05 - 0.075,  0.646,  0.645,  0.649,  0.654,  0.653,  0.646,  0.640,  0.625,  0.616,  0.391,  0.998,  0.999,  1.000,  0.996,  0.996,  0.992,  0.974,  0.953,  0.928,  0.895
 0.075 - 0.1,  0.652,  0.653,  0.657,  0.664,  0.665,  0.659,  0.655,  0.644,  0.635,  0.362,  0.992,  0.996,  0.996,  1.000,  0.999,  0.999,  0.989,  0.976,  0.955,  0.911
  0.1 - 0.15,  0.657,  0.658,  0.662,  0.667,  0.668,  0.663,  0.659,  0.647,  0.640,  0.384,  0.994,  0.998,  0.996,  0.999,  1.000,  0.999,  0.984,  0.972,  0.956,  0.920
  0.15 - 0.2,  0.654,  0.656,  0.660,  0.667,  0.669,  0.664,  0.661,  0.651,  0.642,  0.356,  0.988,  0.993,  0.992,  0.999,  0.999,  1.000,  0.991,  0.982,  0.964,  0.918
   0.2 - 0.3,  0.630,  0.633,  0.640,  0.649,  0.653,  0.649,  0.647,  0.637,  0.625,  0.261,  0.963,  0.972,  0.974,  0.989,  0.984,  0.991,  1.000,  0.995,  0.962,  0.884
   0.3 - 0.4,  0.636,  0.641,  0.648,  0.658,  0.664,  0.662,  0.663,  0.657,  0.648,  0.258,  0.943,  0.955,  0.953,  0.976,  0.972,  0.982,  0.995,  1.000,  0.981,  0.904
   0.4 - 0.6,  0.656,  0.661,  0.666,  0.674,  0.679,  0.681,  0.686,  0.688,  0.688,  0.354,  0.927,  0.940,  0.928,  0.955,  0.956,  0.964,  0.962,  0.981,  1.000,  0.964
   0.6 - 0.8,  0.676,  0.680,  0.680,  0.682,  0.683,  0.687,  0.693,  0.700,  0.710,  0.537,  0.907,  0.915,  0.895,  0.911,  0.920,  0.918,  0.884,  0.904,  0.964,  1.000


==> anc/Table19_XSec_Cor_Q2_NonFlux.csv <==
Correlation matrix for the dsigma/dQ^2 non-flux systematic uncertainty
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Q^2 (GeV/c)^2, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8
   0 - 0.025,  1.000,  0.975,  0.904,  0.839,  0.810,  0.644,  0.496,  0.097,  0.059, -0.166,  0.550,  0.530,  0.511,  0.405,  0.325,  0.345,  0.313,  0.189,  0.140,  0.100
0.025 - 0.05,  0.975,  1.000,  0.943,  0.864,  0.827,  0.689,  0.570,  0.169,  0.083, -0.157,  0.579,  0.559,  0.534,  0.464,  0.408,  0.431,  0.381,  0.276,  0.233,  0.124
0.05 - 0.075,  0.904,  0.943,  1.000,  0.962,  0.896,  0.755,  0.672,  0.349,  0.176, -0.108,  0.418,  0.377,  0.345,  0.319,  0.341,  0.412,  0.370,  0.266,  0.257,  0.249
 0.075 - 0.1,  0.839,  0.864,  0.962,  1.000,  0.956,  0.824,  0.720,  0.437,  0.229, -0.047,  0.313,  0.298,  0.278,  0.277,  0.321,  0.423,  0.415,  0.327,  0.289,  0.255
  0.1 - 0.15,  0.810,  0.827,  0.896,  0.956,  1.000,  0.940,  0.826,  0.443,  0.284, -0.014,  0.379,  0.375,  0.412,  0.392,  0.410,  0.507,  0.568,  0.495,  0.328,  0.195
  0.15 - 0.2,  0.644,  0.689,  0.755,  0.824,  0.940,  1.000,  0.931,  0.556,  0.421,  0.063,  0.372,  0.383,  0.468,  0.463,  0.480,  0.569,  0.683,  0.684,  0.441,  0.194
   0.2 - 0.3,  0.496,  0.570,  0.672,  0.720,  0.826,  0.931,  1.000,  0.706,  0.567,  0.180,  0.284,  0.290,  0.392,  0.421,  0.471,  0.554,  0.661,  0.644,  0.517,  0.329
   0.3 - 0.4,  0.097,  0.169,  0.349,  0.437,  0.443,  0.556,  0.706,  1.000,  0.889,  0.471, -0.161, -0.081, -0.059,  0.030,  0.096,  0.195,  0.283,  0.414,  0.630,  0.623
   0.4 - 0.6,  0.059,  0.083,  0.176,  0.229,  0.284,  0.421,  0.567,  0.889,  1.000,  0.649, -0.040,  0.066,  0.105,  0.137,  0.119,  0.141,  0.275,  0.354,  0.582,  0.690
   0.6 - 0.8, -0.166, -0.157, -0.108, -0.047, -0.014,  0.063,  0.180,  0.471,  0.649,  1.000,  0.022,  0.160,  0.119,  0.203,  0.152,  0.038,  0.160,  0.161,  0.482,  0.709
   0 - 0.025,  0.550,  0.579,  0.418,  0.313,  0.379,  0.372,  0.284, -0.161, -0.040,  0.022,  1.000,  0.968,  0.933,  0.911,  0.845,  0.746,  0.681,  0.408,  0.192,  0.026
0.025 - 0.05,  0.530,  0.559,  0.377,  0.298,  0.375,  0.383,  0.290, -0.081,  0.066,  0.160,  0.968,  1.000,  0.961,  0.947,  0.847,  0.735,  0.693,  0.450,  0.290,  0.101
0.05 - 0.075,  0.511,  0.534,  0.345,  0.278,  0.412,  0.468,  0.392, -0.059,  0.105,  0.119,  0.933,  0.961,  1.000,  0.960,  0.853,  0.761,  0.757,  0.533,  0.297,  0.050
 0.075 - 0.1,  0.405,  0.464,  0.319,  0.277,  0.392,  0.463,  0.421,  0.030,  0.137,  0.203,  0.911,  0.947,  0.960,  1.000,  0.950,  0.858,  0.831,  0.572,  0.360,  0.100
  0.1 - 0.15,  0.325,  0.408,  0.341,  0.321,  0.410,  0.480,  0.471,  0.096,  0.119,  0.152,  0.845,  0.847,  0.853,  0.950,  1.000,  0.957,  0.889,  0.560,  0.332,  0.118
  0.15 - 0.2,  0.345,  0.431,  0.412,  0.423,  0.507,  0.569,  0.554,  0.195,  0.141,  0.038,  0.746,  0.735,  0.761,  0.858,  0.957,  1.000,  0.927,  0.605,  0.346,  0.101
   0.2 - 0.3,  0.313,  0.381,  0.370,  0.415,  0.568,  0.683,  0.661,  0.283,  0.275,  0.160,  0.681,  0.693,  0.757,  0.831,  0.889,  0.927,  1.000,  0.745,  0.403,  0.129
   0.3 - 0.4,  0.189,  0.276,  0.266,  0.327,  0.495,  0.684,  0.644,  0.414,  0.354,  0.161,  0.408,  0.450,  0.533,  0.572,  0.560,  0.605,  0.745,  1.000,  0.735,  0.156
   0.4 - 0.6,  0.140,  0.233,  0.257,  0.289,  0.328,  0.441,  0.517,  0.630,  0.582,  0.482,  0.192,  0.290,  0.297,  0.360,  0.332,  0.346,  0.403,  0.735,  1.000,  0.646
   0.6 - 0.8,  0.100,  0.124,  0.249,  0.255,  0.195,  0.194,  0.329,  0.623,  0.690,  0.709,  0.026,  0.101,  0.050,  0.100,  0.118,  0.101,  0.129,  0.156,  0.646,  1.000


==> anc/Table20_XSec_Diff_Ev.csv <==
The measurement of sigma(E_nu) (cm^2/12C)*10^-39 for numu, numubar, and the difference between numu and numubar
E_nu (GeV), numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys, numu - numubar xsec, stat, flux sys, non-flux sys
  2.0 - 3.0,  2.424,  0.258,  0.221,  0.479,  2.105,  0.385,  0.214,  0.630,  0.319,  0.464,  0.146,  0.381
  3.0 - 4.0,  2.806,  0.207,  0.187,  0.255,  2.418,  0.301,  0.156,  0.268,  0.388,  0.365,  0.132,  0.259
  4.0 - 5.0,  2.920,  0.300,  0.379,  0.336,  1.621,  0.386,  0.272,  0.316,  1.299,  0.489,  0.170,  0.260
  5.0 - 7.0,  4.994,  0.501,  0.472,  0.276,  3.828,  0.785,  0.436,  0.372,  1.166,  0.931,  0.347,  0.344
  7.0 - 9.0,  5.031,  0.738,  0.573,  0.344,  5.212,  1.330,  0.569,  0.512, -0.182,  1.521,  0.401,  0.539
 9.0 - 11.0,  4.728,  0.970,  0.587,  0.397,  9.241,  2.158,  0.886,  0.883, -4.513,  2.366,  0.582,  0.668
11.0 - 15.5,  7.599,  1.159,  0.810,  0.567, 12.000,  2.555,  1.092,  0.941, -4.401,  2.805,  0.763,  0.894
15.5 - 20.0, 11.169,  1.856,  1.109,  0.796,  5.243,  3.631,  0.827,  1.547,  5.925,  4.078,  0.956,  1.669


==> anc/Table21_XSec_Diff_Epi.csv <==
The measurement of dsigma/dE_pi (cm^2/GeV/12C)*10^-39 for numu, numubar, and the difference between numu and numubar
Note that the numu cross section is weighted to the numubar flux for calculating the cross section difference
E_pi (GeV), numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys, numu - numubar xsec, stat, flux sys, non-flux sys
  0 - 0.25,  0.241,  0.085,  0.015,  0.110,  0.156,  0.125,  0.012,  0.153,  0.086,  0.151,  0.011,  0.071
0.25 - 0.5,  2.173,  0.224,  0.132,  0.426,  1.383,  0.356,  0.062,  0.536,  0.790,  0.421,  0.112,  0.637
0.5 - 0.75,  1.800,  0.141,  0.110,  0.180,  1.478,  0.205,  0.079,  0.229,  0.321,  0.249,  0.084,  0.199
0.75 - 1.0,  1.781,  0.114,  0.110,  0.114,  1.574,  0.164,  0.098,  0.126,  0.207,  0.200,  0.086,  0.102
 1.0 - 1.5,  1.295,  0.086,  0.081,  0.073,  1.214,  0.121,  0.083,  0.069,  0.081,  0.149,  0.066,  0.040
 1.5 - 2.0,  0.724,  0.068,  0.045,  0.048,  0.753,  0.098,  0.054,  0.047, -0.029,  0.119,  0.040,  0.049
 2.0 - 2.5,  0.386,  0.047,  0.023,  0.033,  0.495,  0.084,  0.035,  0.038, -0.108,  0.096,  0.026,  0.033
 2.5 - 3.5,  0.179,  0.027,  0.010,  0.019,  0.203,  0.049,  0.013,  0.026, -0.024,  0.056,  0.011,  0.020
 3.5 - 4.5,  0.094,  0.017,  0.005,  0.011,  0.062,  0.021,  0.004,  0.011,  0.031,  0.027,  0.004,  0.008


==> anc/Table22_XSec_Diff_ThetaPi.csv <==
The measurement of dsigma/dtheta_pi (cm^2/Degree/12C)*10^-41 for numu, numubar, and the difference between numu and numubar
Note that the numu cross section is weighted to the numubar flux for calculating the cross section difference
Degrees, numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys, numu - numubar xsec, stat, flux sys, non-flux sys
  0 - 5, 10.402,  1.190,  0.663,  0.682,  8.505,  1.880,  0.668,  0.710,  1.897,  2.225,  0.537,  0.445
 5 - 10, 13.887,  1.197,  0.859,  1.206, 13.908,  1.779,  0.974,  0.930, -0.021,  2.144,  0.742,  0.559
10 - 15, 11.669,  0.969,  0.712,  0.553, 10.175,  1.450,  0.665,  1.160,  1.494,  1.744,  0.562,  1.087
15 - 20, 10.859,  0.860,  0.666,  0.565,  9.056,  1.313,  0.571,  1.116,  1.803,  1.570,  0.517,  1.055
20 - 25,  6.943,  0.686,  0.420,  0.502,  7.498,  1.146,  0.466,  0.584, -0.555,  1.336,  0.365,  0.537
25 - 30,  5.145,  0.618,  0.311,  0.515,  3.746,  0.901,  0.197,  0.571,  1.398,  1.093,  0.238,  0.577
30 - 35,  3.454,  0.564,  0.207,  0.771,  2.582,  0.800,  0.129,  0.408,  0.872,  0.979,  0.168,  0.806
35 - 40,  1.642,  0.450,  0.097,  0.628,  1.653,  0.772,  0.071,  0.464, -0.011,  0.894,  0.091,  0.734
40 - 45,  1.524,  0.466,  0.091,  0.459,  0.655,  0.630,  0.045,  0.363,  0.869,  0.783,  0.110,  0.562
45 - 50,  0.174,  0.272,  0.010,  0.258, -0.072,  0.286,  0.039,  0.211,  0.247,  0.395,  0.046,  0.290
50 - 60, -0.067,  0.042,  0.005,  0.032, -0.046,  0.107,  0.056,  0.220, -0.021,  0.115,  0.057,  0.219
60 - 70, -0.086,  0.039,  0.006,  0.026,  0.117,  0.458,  0.042,  0.276, -0.203,  0.460,  0.042,  0.281


==> anc/Table23_XSec_Diff_Q2.csv <==
The measurement of dsigma/dQ^2 (cm^2/(GeV/c)^2/12C)*10^-39 for numu, numubar, and the difference between numu and numubar
Note that the numu cross section is weighted to the numubar flux for calculating the cross section difference
Q^2 (GeV/c)^2, numu xsec, stat, flux sys, non-flux sys, numubar xsec, stat, flux sys, non-flux sys, numu - numubar xsec, stat, flux sys, non-flux sys
   0 - 0.025, 18.019,  1.812,  1.121,  2.022, 14.004,  2.909,  0.794,  2.481,  4.015,  3.427,  0.843,  2.175
0.025 - 0.05, 19.114,  1.529,  1.196,  1.576, 13.421,  2.303,  0.792,  1.805,  5.694,  2.765,  0.897,  1.599
0.05 - 0.075, 13.047,  1.163,  0.814,  1.109,  9.445,  1.681,  0.558,  1.672,  3.602,  2.044,  0.616,  1.679
 0.075 - 0.1,  8.812,  0.886,  0.548,  0.849, 10.049,  1.493,  0.609,  1.187, -1.237,  1.736,  0.476,  1.266
  0.1 - 0.15,  6.471,  0.647,  0.401,  0.627,  7.370,  1.096,  0.428,  0.816, -0.899,  1.273,  0.337,  0.802
  0.15 - 0.2,  5.504,  0.555,  0.339,  0.447,  4.559,  0.825,  0.258,  0.528,  0.945,  0.995,  0.253,  0.460
   0.2 - 0.3,  4.186,  0.420,  0.258,  0.271,  2.827,  0.571,  0.171,  0.316,  1.359,  0.709,  0.194,  0.251
   0.3 - 0.4,  2.583,  0.360,  0.158,  0.202,  2.282,  0.486,  0.152,  0.232,  0.301,  0.605,  0.125,  0.241
   0.4 - 0.6,  1.016,  0.219,  0.058,  0.121,  1.402,  0.333,  0.093,  0.114, -0.386,  0.399,  0.067,  0.107
   0.6 - 0.8,  0.347,  0.134,  0.016,  0.074,  0.396,  0.187,  0.023,  0.074, -0.050,  0.230,  0.019,  0.056


==> anc/Table24_XSec_Diff_Cor_Epi_Stat.csv <==
Correlation matrix for the dsigma/dE_pi statistical uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_pi (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5, 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5
  0 - 0.25,  1.000,  0.255, -0.137, -0.050, -0.013,  0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.25 - 0.5,  0.255,  1.000,  0.154, -0.104, -0.107, -0.038, -0.011, -0.004, -0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.5 - 0.75, -0.137,  0.154,  1.000,  0.561,  0.012, -0.139, -0.078, -0.031, -0.009,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.75 - 1.0, -0.050, -0.104,  0.561,  1.000,  0.620, -0.012, -0.119, -0.076, -0.032,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 1.0 - 1.5, -0.013, -0.107,  0.012,  0.620,  1.000,  0.488,  0.077, -0.077, -0.072,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 1.5 - 2.0,  0.001, -0.038, -0.139, -0.012,  0.488,  1.000,  0.668,  0.188, -0.068,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 2.0 - 2.5,  0.000, -0.011, -0.078, -0.119,  0.077,  0.668,  1.000,  0.704,  0.179,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 2.5 - 3.5,  0.000, -0.004, -0.031, -0.076, -0.077,  0.188,  0.704,  1.000,  0.566,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 3.5 - 4.5,  0.000, -0.001, -0.009, -0.032, -0.072, -0.068,  0.179,  0.566,  1.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0 - 0.25,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  1.000,  0.342, -0.094, -0.086, -0.033, -0.003, -0.000,  0.000,  0.000
0.25 - 0.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.342,  1.000,  0.276, -0.067, -0.133, -0.054, -0.016, -0.004, -0.002
0.5 - 0.75,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.094,  0.276,  1.000,  0.623,  0.039, -0.155, -0.083, -0.033, -0.007
0.75 - 1.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.086, -0.067,  0.623,  1.000,  0.625, -0.010, -0.141, -0.095, -0.035
 1.0 - 1.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.033, -0.133,  0.039,  0.625,  1.000,  0.549,  0.063, -0.095, -0.083
 1.5 - 2.0,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.054, -0.155, -0.010,  0.549,  1.000,  0.638,  0.165, -0.076
 2.0 - 2.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.000, -0.016, -0.083, -0.141,  0.063,  0.638,  1.000,  0.663,  0.194
 2.5 - 3.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.004, -0.033, -0.095, -0.095,  0.165,  0.663,  1.000,  0.691
 3.5 - 4.5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.007, -0.035, -0.083, -0.076,  0.194,  0.691,  1.000


==> anc/Table25_XSec_Diff_Cor_Epi_Flux.csv <==
Correlation matrix for the dsigma/dE_pi flux systematic uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_pi (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5, 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5
  0 - 0.25,  1.000,  0.998,  0.996,  0.992,  0.985,  0.975,  0.984,  0.947,  0.934,  0.664,  0.566,  0.661,  0.658,  0.649,  0.633,  0.637,  0.648,  0.695
0.25 - 0.5,  0.998,  1.000,  0.999,  0.998,  0.994,  0.988,  0.991,  0.942,  0.923,  0.658,  0.541,  0.658,  0.663,  0.659,  0.648,  0.652,  0.657,  0.697
0.5 - 0.75,  0.996,  0.999,  1.000,  0.999,  0.994,  0.987,  0.994,  0.952,  0.935,  0.657,  0.548,  0.655,  0.658,  0.652,  0.639,  0.644,  0.652,  0.698
0.75 - 1.0,  0.992,  0.998,  0.999,  1.000,  0.998,  0.992,  0.995,  0.943,  0.923,  0.655,  0.532,  0.656,  0.664,  0.661,  0.651,  0.654,  0.657,  0.700
 1.0 - 1.5,  0.985,  0.994,  0.994,  0.998,  1.000,  0.998,  0.992,  0.921,  0.897,  0.651,  0.503,  0.657,  0.674,  0.678,  0.672,  0.673,  0.669,  0.703
 1.5 - 2.0,  0.975,  0.988,  0.987,  0.992,  0.998,  1.000,  0.990,  0.906,  0.875,  0.645,  0.478,  0.652,  0.677,  0.687,  0.686,  0.687,  0.677,  0.702
 2.0 - 2.5,  0.984,  0.991,  0.994,  0.995,  0.992,  0.990,  1.000,  0.955,  0.928,  0.645,  0.521,  0.639,  0.650,  0.651,  0.646,  0.655,  0.658,  0.696
 2.5 - 3.5,  0.947,  0.942,  0.952,  0.943,  0.921,  0.906,  0.955,  1.000,  0.993,  0.614,  0.602,  0.586,  0.557,  0.535,  0.513,  0.534,  0.568,  0.645
 3.5 - 4.5,  0.934,  0.923,  0.935,  0.923,  0.897,  0.875,  0.928,  0.993,  1.000,  0.617,  0.637,  0.587,  0.546,  0.513,  0.481,  0.500,  0.544,  0.637
  0 - 0.25,  0.664,  0.658,  0.657,  0.655,  0.651,  0.645,  0.645,  0.614,  0.617,  1.000,  0.908,  0.995,  0.972,  0.944,  0.913,  0.920,  0.959,  0.982
0.25 - 0.5,  0.566,  0.541,  0.548,  0.532,  0.503,  0.478,  0.521,  0.602,  0.637,  0.908,  1.000,  0.876,  0.790,  0.722,  0.660,  0.678,  0.762,  0.839
0.5 - 0.75,  0.661,  0.658,  0.655,  0.656,  0.657,  0.652,  0.639,  0.586,  0.587,  0.995,  0.876,  1.000,  0.987,  0.964,  0.933,  0.934,  0.965,  0.983
0.75 - 1.0,  0.658,  0.663,  0.658,  0.664,  0.674,  0.677,  0.650,  0.557,  0.546,  0.972,  0.790,  0.987,  1.000,  0.994,  0.976,  0.974,  0.986,  0.983
 1.0 - 1.5,  0.649,  0.659,  0.652,  0.661,  0.678,  0.687,  0.651,  0.535,  0.513,  0.944,  0.722,  0.964,  0.994,  1.000,  0.994,  0.990,  0.990,  0.969
 1.5 - 2.0,  0.633,  0.648,  0.639,  0.651,  0.672,  0.686,  0.646,  0.513,  0.481,  0.913,  0.660,  0.933,  0.976,  0.994,  1.000,  0.998,  0.986,  0.947
 2.0 - 2.5,  0.637,  0.652,  0.644,  0.654,  0.673,  0.687,  0.655,  0.534,  0.500,  0.920,  0.678,  0.934,  0.974,  0.990,  0.998,  1.000,  0.992,  0.953
 2.5 - 3.5,  0.648,  0.657,  0.652,  0.657,  0.669,  0.677,  0.658,  0.568,  0.544,  0.959,  0.762,  0.965,  0.986,  0.990,  0.986,  0.992,  1.000,  0.979
 3.5 - 4.5,  0.695,  0.697,  0.698,  0.700,  0.703,  0.702,  0.696,  0.645,  0.637,  0.982,  0.839,  0.983,  0.983,  0.969,  0.947,  0.953,  0.979,  1.000


==> anc/Table26_XSec_Diff_Cor_Epi_NonFlux.csv <==
Correlation matrix for the dsigma/dE_pi non-flux systematic uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
E_pi (GeV), 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5, 0 - 0.25, 0.25 - 0.5, 0.5 - 0.75, 0.75 - 1.0, 1.0 - 1.5, 1.5 - 2.0, 2.0 - 2.5, 2.5 - 3.5, 3.5 - 4.5
  0 - 0.25,  1.000,  0.152,  0.095,  0.447,  0.225, -0.303, -0.479, -0.399, -0.370,  0.905,  0.658,  0.146,  0.154,  0.304,  0.415, -0.058, -0.347, -0.306
0.25 - 0.5,  0.152,  1.000,  0.885,  0.453,  0.113, -0.106, -0.181, -0.167, -0.072, -0.188,  0.137,  0.429,  0.248,  0.001,  0.075,  0.244,  0.307,  0.288
0.5 - 0.75,  0.095,  0.885,  1.000,  0.728,  0.408,  0.163,  0.105,  0.108,  0.166, -0.159,  0.163,  0.549,  0.493,  0.290,  0.270,  0.438,  0.465,  0.401
0.75 - 1.0,  0.447,  0.453,  0.728,  1.000,  0.848,  0.441,  0.223,  0.156,  0.158,  0.348,  0.386,  0.480,  0.643,  0.739,  0.690,  0.561,  0.354,  0.246
 1.0 - 1.5,  0.225,  0.113,  0.408,  0.848,  1.000,  0.792,  0.468,  0.248,  0.194,  0.268,  0.248,  0.364,  0.628,  0.846,  0.728,  0.604,  0.373,  0.234
 1.5 - 2.0, -0.303, -0.106,  0.163,  0.441,  0.792,  1.000,  0.836,  0.566,  0.461, -0.134,  0.004,  0.331,  0.585,  0.701,  0.469,  0.575,  0.533,  0.424
 2.0 - 2.5, -0.479, -0.181,  0.105,  0.223,  0.468,  0.836,  1.000,  0.908,  0.809, -0.262, -0.006,  0.366,  0.575,  0.563,  0.312,  0.564,  0.670,  0.630
 2.5 - 3.5, -0.399, -0.167,  0.108,  0.156,  0.248,  0.566,  0.908,  1.000,  0.959, -0.203,  0.059,  0.352,  0.520,  0.459,  0.270,  0.549,  0.674,  0.681
 3.5 - 4.5, -0.370, -0.072,  0.166,  0.158,  0.194,  0.461,  0.809,  0.959,  1.000, -0.237, -0.007,  0.276,  0.430,  0.379,  0.262,  0.593,  0.699,  0.709
  0 - 0.25,  0.905, -0.188, -0.159,  0.348,  0.268, -0.134, -0.262, -0.203, -0.237,  1.000,  0.745,  0.175,  0.238,  0.409,  0.400, -0.109, -0.391, -0.333
0.25 - 0.5,  0.658,  0.137,  0.163,  0.386,  0.248,  0.004, -0.006,  0.059, -0.007,  0.745,  1.000,  0.719,  0.629,  0.474,  0.317,  0.001, -0.142, -0.094
0.5 - 0.75,  0.146,  0.429,  0.549,  0.480,  0.364,  0.331,  0.366,  0.352,  0.276,  0.175,  0.719,  1.000,  0.908,  0.544,  0.260,  0.278,  0.315,  0.311
0.75 - 1.0,  0.154,  0.248,  0.493,  0.643,  0.628,  0.585,  0.575,  0.520,  0.430,  0.238,  0.629,  0.908,  1.000,  0.821,  0.533,  0.506,  0.442,  0.381
 1.0 - 1.5,  0.304,  0.001,  0.290,  0.739,  0.846,  0.701,  0.563,  0.459,  0.379,  0.409,  0.474,  0.544,  0.821,  1.000,  0.871,  0.689,  0.435,  0.319
 1.5 - 2.0,  0.415,  0.075,  0.270,  0.690,  0.728,  0.469,  0.312,  0.270,  0.262,  0.400,  0.317,  0.260,  0.533,  0.871,  1.000,  0.799,  0.463,  0.334
 2.0 - 2.5, -0.058,  0.244,  0.438,  0.561,  0.604,  0.575,  0.564,  0.549,  0.593, -0.109,  0.001,  0.278,  0.506,  0.689,  0.799,  1.000,  0.877,  0.736
 2.5 - 3.5, -0.347,  0.307,  0.465,  0.354,  0.373,  0.533,  0.670,  0.674,  0.699, -0.391, -0.142,  0.315,  0.442,  0.435,  0.463,  0.877,  1.000,  0.938
 3.5 - 4.5, -0.306,  0.288,  0.401,  0.246,  0.234,  0.424,  0.630,  0.681,  0.709, -0.333, -0.094,  0.311,  0.381,  0.319,  0.334,  0.736,  0.938,  1.000


==> anc/Table27_XSec_Diff_Cor_ThetaPi_Stat.csv <==
Correlation matrix for the dsigma/dtheta_pi statistical uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Degrees, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
  0 - 5,  1.000,  0.018, -0.058, -0.023, -0.007, -0.005, -0.004, -0.002, -0.002, -0.003,  0.003,  0.002,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 5 - 10,  0.018,  1.000,  0.056, -0.065, -0.026, -0.012, -0.006, -0.004, -0.003,  0.003, -0.003,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
10 - 15, -0.058,  0.056,  1.000,  0.090, -0.063, -0.027, -0.014, -0.007, -0.005, -0.002,  0.003,  0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
15 - 20, -0.023, -0.065,  0.090,  1.000,  0.113, -0.067, -0.033, -0.013, -0.008,  0.002, -0.000,  0.007,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
20 - 25, -0.007, -0.026, -0.063,  0.113,  1.000,  0.135, -0.065, -0.024, -0.014,  0.012, -0.007,  0.004,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
25 - 30, -0.005, -0.012, -0.027, -0.067,  0.135,  1.000,  0.169, -0.059, -0.030,  0.014, -0.004,  0.002,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
30 - 35, -0.004, -0.006, -0.014, -0.033, -0.065,  0.169,  1.000,  0.237, -0.063,  0.018, -0.005,  0.003,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
35 - 40, -0.002, -0.004, -0.007, -0.013, -0.024, -0.059,  0.237,  1.000,  0.171,  0.007,  0.049,  0.009,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
40 - 45, -0.002, -0.003, -0.005, -0.008, -0.014, -0.030, -0.063,  0.171,  1.000,  0.425, -0.224, -0.151,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
45 - 50, -0.003,  0.003, -0.002,  0.002,  0.012,  0.014,  0.018,  0.007,  0.425,  1.000, -0.889, -0.441,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
50 - 60,  0.003, -0.003,  0.003, -0.000, -0.007, -0.004, -0.005,  0.049, -0.224, -0.889,  1.000,  0.426,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
60 - 70,  0.002,  0.000,  0.001,  0.007,  0.004,  0.002,  0.003,  0.009, -0.151, -0.441,  0.426,  1.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0 - 5,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  1.000,  0.035, -0.066, -0.021, -0.011, -0.006, -0.002, -0.003,  0.000,  0.002, -0.003,  0.001
 5 - 10,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.035,  1.000,  0.076, -0.069, -0.032, -0.012, -0.010, -0.005,  0.003,  0.002, -0.007,  0.003
10 - 15,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.066,  0.076,  1.000,  0.107, -0.070, -0.023, -0.011, -0.006,  0.002,  0.009, -0.011,  0.009
15 - 20,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.021, -0.069,  0.107,  1.000,  0.101, -0.061, -0.037, -0.005,  0.015,  0.018, -0.027,  0.016
20 - 25,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.011, -0.032, -0.070,  0.101,  1.000,  0.138, -0.059, -0.034,  0.002,  0.022, -0.026,  0.018
25 - 30,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.006, -0.012, -0.023, -0.061,  0.138,  1.000,  0.187, -0.067, -0.006,  0.031, -0.021,  0.021
30 - 35,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.010, -0.011, -0.037, -0.059,  0.187,  1.000,  0.201, -0.005,  0.067, -0.037,  0.038
35 - 40,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.005, -0.006, -0.005, -0.034, -0.067,  0.201,  1.000,  0.337, -0.004, -0.151,  0.038
40 - 45,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.003,  0.002,  0.015,  0.002, -0.006, -0.005,  0.337,  1.000,  0.042, -0.367,  0.067
45 - 50,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.002,  0.002,  0.009,  0.018,  0.022,  0.031,  0.067, -0.004,  0.042,  1.000, -0.504,  0.428
50 - 60,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.007, -0.011, -0.027, -0.026, -0.021, -0.037, -0.151, -0.367, -0.504,  1.000, -0.577
60 - 70,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.001,  0.003,  0.009,  0.016,  0.018,  0.021,  0.038,  0.038,  0.067,  0.428, -0.577,  1.000


==> anc/Table28_XSec_Diff_Cor_ThetaPi_Flux.csv <==
Correlation matrix for the dsigma/dtheta_pi flux systematic uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Degrees, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
  0 - 5,  1.000,  0.993,  0.987,  0.989,  0.989,  0.993,  0.995,  0.979,  0.981,  0.715, -0.966, -0.973,  0.675,  0.659,  0.641,  0.631,  0.647,  0.635,  0.574,  0.520, -0.180, -0.519,  0.179, -0.210
 5 - 10,  0.993,  1.000,  0.999,  0.999,  0.998,  0.999,  0.999,  0.993,  0.995,  0.777, -0.965, -0.959,  0.692,  0.679,  0.664,  0.657,  0.668,  0.644,  0.591,  0.513, -0.184, -0.557,  0.211, -0.259
10 - 15,  0.987,  0.999,  1.000,  1.000,  0.999,  0.998,  0.997,  0.993,  0.995,  0.794, -0.965, -0.953,  0.693,  0.682,  0.669,  0.664,  0.673,  0.646,  0.596,  0.514, -0.178, -0.563,  0.220, -0.270
15 - 20,  0.989,  0.999,  1.000,  1.000,  0.999,  0.999,  0.998,  0.992,  0.995,  0.784, -0.967, -0.957,  0.690,  0.679,  0.666,  0.660,  0.670,  0.645,  0.594,  0.517, -0.177, -0.558,  0.216, -0.264
20 - 25,  0.989,  0.998,  0.999,  0.999,  1.000,  1.000,  0.997,  0.987,  0.990,  0.768, -0.975, -0.966,  0.682,  0.671,  0.659,  0.654,  0.665,  0.648,  0.594,  0.535, -0.159, -0.540,  0.206, -0.243
25 - 30,  0.993,  0.999,  0.998,  0.999,  1.000,  1.000,  0.999,  0.987,  0.991,  0.762, -0.976, -0.969,  0.680,  0.668,  0.654,  0.649,  0.661,  0.644,  0.590,  0.531, -0.162, -0.535,  0.200, -0.236
30 - 35,  0.995,  0.999,  0.997,  0.998,  0.997,  0.999,  1.000,  0.991,  0.993,  0.768, -0.968, -0.964,  0.682,  0.669,  0.654,  0.646,  0.659,  0.638,  0.584,  0.513, -0.180, -0.542,  0.200, -0.242
35 - 40,  0.979,  0.993,  0.993,  0.992,  0.987,  0.987,  0.991,  1.000,  1.000,  0.841, -0.929, -0.919,  0.714,  0.701,  0.686,  0.678,  0.682,  0.634,  0.589,  0.455, -0.237, -0.613,  0.246, -0.325
40 - 45,  0.981,  0.995,  0.995,  0.995,  0.990,  0.991,  0.993,  1.000,  1.000,  0.834, -0.938, -0.927,  0.707,  0.694,  0.679,  0.672,  0.678,  0.633,  0.588,  0.465, -0.224, -0.601,  0.240, -0.314
45 - 50,  0.715,  0.777,  0.794,  0.784,  0.768,  0.762,  0.768,  0.841,  0.834,  1.000, -0.633, -0.583,  0.645,  0.643,  0.637,  0.635,  0.609,  0.477,  0.484,  0.167, -0.342, -0.711,  0.358, -0.545
50 - 60, -0.966, -0.965, -0.965, -0.967, -0.975, -0.976, -0.968, -0.929, -0.938, -0.633,  1.000,  0.993, -0.602, -0.592, -0.583, -0.580, -0.602, -0.629, -0.567, -0.612,  0.047,  0.403, -0.127,  0.105
60 - 70, -0.973, -0.959, -0.953, -0.957, -0.966, -0.969, -0.964, -0.919, -0.927, -0.583,  0.993,  1.000, -0.596, -0.583, -0.570, -0.565, -0.590, -0.624, -0.555, -0.610,  0.058,  0.385, -0.107,  0.075
  0 - 5,  0.675,  0.692,  0.693,  0.690,  0.682,  0.680,  0.682,  0.714,  0.707,  0.645, -0.602, -0.596,  1.000,  0.998,  0.992,  0.987,  0.984,  0.943,  0.897,  0.673, -0.249, -0.872,  0.336, -0.443
 5 - 10,  0.659,  0.679,  0.682,  0.679,  0.671,  0.668,  0.669,  0.701,  0.694,  0.643, -0.592, -0.583,  0.998,  1.000,  0.998,  0.995,  0.991,  0.952,  0.915,  0.692, -0.214, -0.865,  0.323, -0.430
10 - 15,  0.641,  0.664,  0.669,  0.666,  0.659,  0.654,  0.654,  0.686,  0.679,  0.637, -0.583, -0.570,  0.992,  0.998,  1.000,  0.999,  0.996,  0.960,  0.932,  0.714, -0.169, -0.850,  0.305, -0.411
15 - 20,  0.631,  0.657,  0.664,  0.660,  0.654,  0.649,  0.646,  0.678,  0.672,  0.635, -0.580, -0.565,  0.987,  0.995,  0.999,  1.000,  0.995,  0.963,  0.934,  0.727, -0.158, -0.847,  0.316, -0.415
20 - 25,  0.647,  0.668,  0.673,  0.670,  0.665,  0.661,  0.659,  0.682,  0.678,  0.609, -0.602, -0.590,  0.984,  0.991,  0.996,  0.995,  1.000,  0.976,  0.958,  0.761, -0.087, -0.800,  0.233, -0.334
25 - 30,  0.635,  0.644,  0.646,  0.645,  0.648,  0.644,  0.638,  0.634,  0.633,  0.477, -0.629, -0.624,  0.943,  0.952,  0.960,  0.963,  0.976,  1.000,  0.967,  0.876,  0.011, -0.701,  0.184, -0.218
30 - 35,  0.574,  0.591,  0.596,  0.594,  0.594,  0.590,  0.584,  0.589,  0.588,  0.484, -0.567, -0.555,  0.897,  0.915,  0.932,  0.934,  0.958,  0.967,  1.000,  0.855,  0.193, -0.607, -0.003, -0.083
35 - 40,  0.520,  0.513,  0.514,  0.517,  0.535,  0.531,  0.513,  0.455,  0.465,  0.167, -0.612, -0.610,  0.673,  0.692,  0.714,  0.727,  0.761,  0.876,  0.855,  1.000,  0.359, -0.312, -0.064,  0.147
40 - 45, -0.180, -0.184, -0.178, -0.177, -0.159, -0.162, -0.180, -0.237, -0.224, -0.342,  0.047,  0.058, -0.249, -0.214, -0.169, -0.158, -0.087,  0.011,  0.193,  0.359,  1.000,  0.629, -0.828,  0.845
45 - 50, -0.519, -0.557, -0.563, -0.558, -0.540, -0.535, -0.542, -0.613, -0.601, -0.711,  0.403,  0.385, -0.872, -0.865, -0.850, -0.847, -0.800, -0.701, -0.607, -0.312,  0.629,  1.000, -0.694,  0.814
50 - 60,  0.179,  0.211,  0.220,  0.216,  0.206,  0.200,  0.200,  0.246,  0.240,  0.358, -0.127, -0.107,  0.336,  0.323,  0.305,  0.316,  0.233,  0.184, -0.003, -0.064, -0.828, -0.694,  1.000, -0.939
60 - 70, -0.210, -0.259, -0.270, -0.264, -0.243, -0.236, -0.242, -0.325, -0.314, -0.545,  0.105,  0.075, -0.443, -0.430, -0.411, -0.415, -0.334, -0.218, -0.083,  0.147,  0.845,  0.814, -0.939,  1.000


==> anc/Table29_XSec_Diff_Cor_ThetaPi_NonFlux.csv <==
Correlation matrix for the dsigma/dtheta_pi non-flux systematic uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Degrees, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70, 0 - 5, 5 - 10, 10 - 15, 15 - 20, 20 - 25, 25 - 30, 30 - 35, 35 - 40, 40 - 45, 45 - 50, 50 - 60, 60 - 70
  0 - 5,  1.000,  0.937,  0.450,  0.381,  0.178,  0.250,  0.695,  0.577, -0.162, -0.378, -0.172, -0.058,  0.797,  0.879,  0.821,  0.819,  0.336,  0.293,  0.352,  0.438,  0.342,  0.212, -0.136,  0.222
 5 - 10,  0.937,  1.000,  0.379,  0.336,  0.193,  0.284,  0.768,  0.615, -0.237, -0.475, -0.177, -0.055,  0.807,  0.895,  0.894,  0.885,  0.302,  0.256,  0.262,  0.318,  0.246,  0.178, -0.300,  0.272
10 - 15,  0.450,  0.379,  1.000,  0.926,  0.734,  0.571,  0.189,  0.028, -0.046, -0.088, -0.260, -0.319,  0.289,  0.360,  0.367,  0.359,  0.693,  0.588,  0.463,  0.511,  0.313,  0.428,  0.118,  0.455
15 - 20,  0.381,  0.336,  0.926,  1.000,  0.832,  0.636,  0.190, -0.004, -0.081, -0.133, -0.353, -0.427,  0.248,  0.303,  0.338,  0.357,  0.734,  0.595,  0.480,  0.443,  0.362,  0.438, -0.031,  0.566
20 - 25,  0.178,  0.193,  0.734,  0.832,  1.000,  0.876,  0.319,  0.160,  0.177,  0.061, -0.148, -0.253,  0.155,  0.083,  0.229,  0.246,  0.519,  0.508,  0.427,  0.274,  0.329,  0.387, -0.240,  0.437
25 - 30,  0.250,  0.284,  0.571,  0.636,  0.876,  1.000,  0.616,  0.541,  0.484,  0.299,  0.137,  0.054,  0.299,  0.187,  0.356,  0.291,  0.267,  0.440,  0.391,  0.245,  0.257,  0.378, -0.215,  0.205
30 - 35,  0.695,  0.768,  0.189,  0.190,  0.319,  0.616,  1.000,  0.949,  0.296, -0.037,  0.195,  0.212,  0.712,  0.682,  0.754,  0.704, -0.025,  0.123,  0.175,  0.178,  0.154,  0.127, -0.296, -0.017
35 - 40,  0.577,  0.615,  0.028, -0.004,  0.160,  0.541,  0.949,  1.000,  0.514,  0.198,  0.403,  0.393,  0.651,  0.579,  0.609,  0.531, -0.234,  0.011,  0.121,  0.122,  0.103,  0.071, -0.166, -0.234
40 - 45, -0.162, -0.237, -0.046, -0.081,  0.177,  0.484,  0.296,  0.514,  1.000,  0.911,  0.730,  0.574,  0.047, -0.121, -0.108, -0.242, -0.347,  0.033,  0.144,  0.062,  0.081,  0.127,  0.187, -0.401
45 - 50, -0.378, -0.475, -0.088, -0.133,  0.061,  0.299, -0.037,  0.198,  0.911,  1.000,  0.749,  0.651, -0.131, -0.315, -0.267, -0.415, -0.238,  0.154,  0.213,  0.106,  0.084,  0.244,  0.277, -0.290
50 - 60, -0.172, -0.177, -0.260, -0.353, -0.148,  0.137,  0.195,  0.403,  0.730,  0.749,  1.000,  0.903,  0.111,  0.008,  0.038, -0.027, -0.274,  0.099,  0.106,  0.162,  0.072,  0.232,  0.121, -0.254
60 - 70, -0.058, -0.055, -0.319, -0.427, -0.253,  0.054,  0.212,  0.393,  0.574,  0.651,  0.903,  1.000,  0.183,  0.069,  0.176,  0.063, -0.220,  0.181,  0.183,  0.193,  0.070,  0.291,  0.008, -0.159
  0 - 5,  0.797,  0.807,  0.289,  0.248,  0.155,  0.299,  0.712,  0.651,  0.047, -0.131,  0.111,  0.183,  1.000,  0.889,  0.848,  0.788,  0.179,  0.276,  0.267,  0.304,  0.185,  0.228, -0.095,  0.159
 5 - 10,  0.879,  0.895,  0.360,  0.303,  0.083,  0.187,  0.682,  0.579, -0.121, -0.315,  0.008,  0.069,  0.889,  1.000,  0.898,  0.868,  0.293,  0.303,  0.284,  0.446,  0.265,  0.252, -0.070,  0.257
10 - 15,  0.821,  0.894,  0.367,  0.338,  0.229,  0.356,  0.754,  0.609, -0.108, -0.267,  0.038,  0.176,  0.848,  0.898,  1.000,  0.944,  0.422,  0.501,  0.438,  0.499,  0.333,  0.441, -0.275,  0.443
15 - 20,  0.819,  0.885,  0.359,  0.357,  0.246,  0.291,  0.704,  0.531, -0.242, -0.415, -0.027,  0.063,  0.788,  0.868,  0.944,  1.000,  0.498,  0.471,  0.436,  0.491,  0.383,  0.421, -0.311,  0.499
20 - 25,  0.336,  0.302,  0.693,  0.734,  0.519,  0.267, -0.025, -0.234, -0.347, -0.238, -0.274, -0.220,  0.179,  0.293,  0.422,  0.498,  1.000,  0.851,  0.755,  0.709,  0.646,  0.731, -0.199,  0.899
25 - 30,  0.293,  0.256,  0.588,  0.595,  0.508,  0.440,  0.123,  0.011,  0.033,  0.154,  0.099,  0.181,  0.276,  0.303,  0.501,  0.471,  0.851,  1.000,  0.894,  0.835,  0.719,  0.939, -0.125,  0.814
30 - 35,  0.352,  0.262,  0.463,  0.480,  0.427,  0.391,  0.175,  0.121,  0.144,  0.213,  0.106,  0.183,  0.267,  0.284,  0.438,  0.436,  0.755,  0.894,  1.000,  0.840,  0.874,  0.905, -0.219,  0.713
35 - 40,  0.438,  0.318,  0.511,  0.443,  0.274,  0.245,  0.178,  0.122,  0.062,  0.106,  0.162,  0.193,  0.304,  0.446,  0.499,  0.491,  0.709,  0.835,  0.840,  1.000,  0.823,  0.855,  0.048,  0.646
40 - 45,  0.342,  0.246,  0.313,  0.362,  0.329,  0.257,  0.154,  0.103,  0.081,  0.084,  0.072,  0.070,  0.185,  0.265,  0.333,  0.383,  0.646,  0.719,  0.874,  0.823,  1.000,  0.777, -0.317,  0.670
45 - 50,  0.212,  0.178,  0.428,  0.438,  0.387,  0.378,  0.127,  0.071,  0.127,  0.244,  0.232,  0.291,  0.228,  0.252,  0.441,  0.421,  0.731,  0.939,  0.905,  0.855,  0.777,  1.000, -0.166,  0.766
50 - 60, -0.136, -0.300,  0.118, -0.031, -0.240, -0.215, -0.296, -0.166,  0.187,  0.277,  0.121,  0.008, -0.095, -0.070, -0.275, -0.311, -0.199, -0.125, -0.219,  0.048, -0.317, -0.166,  1.000, -0.439
60 - 70,  0.222,  0.272,  0.455,  0.566,  0.437,  0.205, -0.017, -0.234, -0.401, -0.290, -0.254, -0.159,  0.159,  0.257,  0.443,  0.499,  0.899,  0.814,  0.713,  0.646,  0.670,  0.766, -0.439,  1.000


==> anc/Table30_XSec_Diff_Cor_Q2_Stat.csv <==
Correlation matrix for the dsigma/dQ^2 statistical uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Q^2 (GeV/c)^2, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8
   0 - 0.025,  1.000,  0.079, -0.122, -0.066, -0.025, -0.010, -0.004, -0.001, -0.001, -0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.025 - 0.05,  0.079,  1.000,  0.348, -0.052, -0.089, -0.042, -0.016, -0.004, -0.001, -0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
0.05 - 0.075, -0.122,  0.348,  1.000,  0.549,  0.037, -0.088, -0.050, -0.014, -0.005, -0.001,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
 0.075 - 0.1, -0.066, -0.052,  0.549,  1.000,  0.597, -0.041, -0.104, -0.037, -0.009, -0.002,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0.1 - 0.15, -0.025, -0.089,  0.037,  0.597,  1.000,  0.482, -0.040, -0.092, -0.035, -0.005,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
  0.15 - 0.2, -0.010, -0.042, -0.088, -0.041,  0.482,  1.000,  0.517, -0.105, -0.101, -0.029,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.2 - 0.3, -0.004, -0.016, -0.050, -0.104, -0.040,  0.517,  1.000,  0.413, -0.056, -0.073,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.3 - 0.4, -0.001, -0.004, -0.014, -0.037, -0.092, -0.105,  0.413,  1.000,  0.480, -0.066,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.4 - 0.6, -0.001, -0.001, -0.005, -0.009, -0.035, -0.101, -0.056,  0.480,  1.000,  0.461,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0.6 - 0.8, -0.000, -0.001, -0.001, -0.002, -0.005, -0.029, -0.073, -0.066,  0.461,  1.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000
   0 - 0.025,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  1.000,  0.081, -0.095, -0.070, -0.031, -0.010, -0.003, -0.002,  0.000, -0.000
0.025 - 0.05,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.081,  1.000,  0.416, -0.017, -0.093, -0.044, -0.014, -0.004, -0.002, -0.000
0.05 - 0.075,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.095,  0.416,  1.000,  0.581,  0.016, -0.094, -0.052, -0.016, -0.005, -0.002
 0.075 - 0.1,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.070, -0.017,  0.581,  1.000,  0.568, -0.063, -0.104, -0.042, -0.013, -0.004
  0.1 - 0.15,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.031, -0.093,  0.016,  0.568,  1.000,  0.497, -0.025, -0.091, -0.042, -0.007
  0.15 - 0.2,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.010, -0.044, -0.094, -0.063,  0.497,  1.000,  0.541, -0.053, -0.102, -0.033
   0.2 - 0.3,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.003, -0.014, -0.052, -0.104, -0.025,  0.541,  1.000,  0.451, -0.057, -0.075
   0.3 - 0.4,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.004, -0.016, -0.042, -0.091, -0.053,  0.451,  1.000,  0.468, -0.082
   0.4 - 0.6,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.002, -0.005, -0.013, -0.042, -0.102, -0.057,  0.468,  1.000,  0.437
   0.6 - 0.8,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000,  0.000, -0.000, -0.000, -0.002, -0.004, -0.007, -0.033, -0.075, -0.082,  0.437,  1.000


==> anc/Table31_XSec_Diff_Cor_Q2_Flux.csv <==
Correlation matrix for the dsigma/dQ^2 flux systematic uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Q^2 (GeV/c)^2, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8
   0 - 0.025,  1.000,  0.999,  0.999,  0.998,  0.996,  0.993,  0.987,  0.978,  0.972,  0.731,  0.661,  0.661,  0.649,  0.652,  0.657,  0.654,  0.628,  0.632,  0.648,  0.667
0.025 - 0.05,  0.999,  1.000,  1.000,  0.999,  0.998,  0.996,  0.992,  0.984,  0.978,  0.725,  0.661,  0.661,  0.650,  0.655,  0.660,  0.657,  0.634,  0.639,  0.655,  0.671
0.05 - 0.075,  0.999,  1.000,  1.000,  1.000,  0.999,  0.997,  0.993,  0.985,  0.978,  0.713,  0.664,  0.665,  0.654,  0.660,  0.664,  0.662,  0.641,  0.646,  0.660,  0.671
 0.075 - 0.1,  0.998,  0.999,  1.000,  1.000,  1.000,  0.998,  0.995,  0.987,  0.980,  0.698,  0.668,  0.669,  0.658,  0.666,  0.670,  0.669,  0.650,  0.656,  0.667,  0.674
  0.1 - 0.15,  0.996,  0.998,  0.999,  1.000,  1.000,  0.999,  0.997,  0.991,  0.983,  0.682,  0.667,  0.669,  0.659,  0.669,  0.671,  0.672,  0.657,  0.664,  0.674,  0.674
  0.15 - 0.2,  0.993,  0.996,  0.997,  0.998,  0.999,  1.000,  0.999,  0.995,  0.988,  0.677,  0.661,  0.665,  0.654,  0.666,  0.669,  0.670,  0.657,  0.667,  0.678,  0.676
   0.2 - 0.3,  0.987,  0.992,  0.993,  0.995,  0.997,  0.999,  1.000,  0.998,  0.992,  0.669,  0.657,  0.662,  0.650,  0.666,  0.668,  0.671,  0.660,  0.673,  0.686,  0.682
   0.3 - 0.4,  0.978,  0.984,  0.985,  0.987,  0.991,  0.995,  0.998,  1.000,  0.997,  0.662,  0.646,  0.652,  0.639,  0.658,  0.660,  0.665,  0.657,  0.675,  0.694,  0.690
   0.4 - 0.6,  0.972,  0.978,  0.978,  0.980,  0.983,  0.988,  0.992,  0.997,  1.000,  0.693,  0.638,  0.644,  0.628,  0.648,  0.651,  0.656,  0.644,  0.666,  0.696,  0.703
   0.6 - 0.8,  0.731,  0.725,  0.713,  0.698,  0.682,  0.677,  0.669,  0.662,  0.693,  1.000,  0.445,  0.431,  0.404,  0.376,  0.398,  0.371,  0.278,  0.276,  0.371,  0.550
   0 - 0.025,  0.661,  0.661,  0.664,  0.668,  0.667,  0.661,  0.657,  0.646,  0.638,  0.445,  1.000,  0.999,  0.998,  0.992,  0.994,  0.988,  0.963,  0.943,  0.927,  0.907
0.025 - 0.05,  0.661,  0.661,  0.665,  0.669,  0.669,  0.665,  0.662,  0.652,  0.644,  0.431,  0.999,  1.000,  0.999,  0.996,  0.998,  0.993,  0.972,  0.955,  0.940,  0.915
0.05 - 0.075,  0.649,  0.650,  0.654,  0.658,  0.659,  0.654,  0.650,  0.639,  0.628,  0.404,  0.998,  0.999,  1.000,  0.996,  0.996,  0.992,  0.974,  0.953,  0.928,  0.895
 0.075 - 0.1,  0.652,  0.655,  0.660,  0.666,  0.669,  0.666,  0.666,  0.658,  0.648,  0.376,  0.992,  0.996,  0.996,  1.000,  0.999,  0.999,  0.989,  0.976,  0.955,  0.911
  0.1 - 0.15,  0.657,  0.660,  0.664,  0.670,  0.671,  0.669,  0.668,  0.660,  0.651,  0.398,  0.994,  0.998,  0.996,  0.999,  1.000,  0.999,  0.984,  0.972,  0.956,  0.920
  0.15 - 0.2,  0.654,  0.657,  0.662,  0.669,  0.672,  0.670,  0.671,  0.665,  0.656,  0.371,  0.988,  0.993,  0.992,  0.999,  0.999,  1.000,  0.991,  0.982,  0.964,  0.918
   0.2 - 0.3,  0.628,  0.634,  0.641,  0.650,  0.657,  0.657,  0.660,  0.657,  0.644,  0.278,  0.963,  0.972,  0.974,  0.989,  0.984,  0.991,  1.000,  0.995,  0.962,  0.884
   0.3 - 0.4,  0.632,  0.639,  0.646,  0.656,  0.664,  0.667,  0.673,  0.675,  0.666,  0.276,  0.943,  0.955,  0.953,  0.976,  0.972,  0.982,  0.995,  1.000,  0.981,  0.904
   0.4 - 0.6,  0.648,  0.655,  0.660,  0.667,  0.674,  0.678,  0.686,  0.694,  0.696,  0.371,  0.927,  0.940,  0.928,  0.955,  0.956,  0.964,  0.962,  0.981,  1.000,  0.964
   0.6 - 0.8,  0.667,  0.671,  0.671,  0.674,  0.674,  0.676,  0.682,  0.690,  0.703,  0.550,  0.907,  0.915,  0.895,  0.911,  0.920,  0.918,  0.884,  0.904,  0.964,  1.000


==> anc/Table32_XSec_Diff_Cor_Q2_NonFlux.csv <==
Correlation matrix for the dsigma/dQ^2 non-flux systematic uncertainty where the numu cross section is weighted to the numubar flux
{ { numu:numu, numu:numubar }, { numubar:numu, numubar:numubar } }
Q^2 (GeV/c)^2, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8, 0 - 0.025, 0.025 - 0.05, 0.05 - 0.075, 0.075 - 0.1, 0.1 - 0.15, 0.15 - 0.2, 0.2 - 0.3, 0.3 - 0.4, 0.4 - 0.6, 0.6 - 0.8
   0 - 0.025,  1.000,  0.974,  0.894,  0.830,  0.810,  0.652,  0.493,  0.068,  0.017, -0.178,  0.549,  0.531,  0.510,  0.406,  0.324,  0.342,  0.312,  0.195,  0.146,  0.100
0.025 - 0.05,  0.974,  1.000,  0.937,  0.853,  0.822,  0.688,  0.568,  0.144,  0.046, -0.164,  0.581,  0.560,  0.532,  0.465,  0.410,  0.430,  0.379,  0.271,  0.232,  0.127
0.05 - 0.075,  0.894,  0.937,  1.000,  0.958,  0.890,  0.749,  0.682,  0.346,  0.170, -0.104,  0.406,  0.365,  0.325,  0.306,  0.332,  0.402,  0.356,  0.254,  0.257,  0.260
 0.075 - 0.1,  0.830,  0.853,  0.958,  1.000,  0.953,  0.817,  0.740,  0.440,  0.234, -0.038,  0.297,  0.284,  0.256,  0.261,  0.308,  0.410,  0.399,  0.316,  0.292,  0.264
  0.1 - 0.15,  0.810,  0.822,  0.890,  0.953,  1.000,  0.940,  0.835,  0.420,  0.260, -0.014,  0.374,  0.370,  0.402,  0.385,  0.405,  0.501,  0.561,  0.485,  0.324,  0.202
  0.15 - 0.2,  0.652,  0.688,  0.749,  0.817,  0.940,  1.000,  0.931,  0.513,  0.386,  0.065,  0.375,  0.385,  0.467,  0.463,  0.481,  0.566,  0.684,  0.665,  0.421,  0.199
   0.2 - 0.3,  0.493,  0.568,  0.682,  0.740,  0.835,  0.931,  1.000,  0.706,  0.555,  0.196,  0.249,  0.263,  0.348,  0.394,  0.455,  0.542,  0.644,  0.627,  0.521,  0.346
   0.3 - 0.4,  0.068,  0.144,  0.346,  0.440,  0.420,  0.513,  0.706,  1.000,  0.899,  0.480, -0.199, -0.119, -0.115, -0.008,  0.071,  0.172,  0.246,  0.389,  0.623,  0.618
   0.4 - 0.6,  0.017,  0.046,  0.170,  0.234,  0.260,  0.386,  0.555,  0.899,  1.000,  0.651, -0.113, -0.004,  0.016,  0.069,  0.070,  0.103,  0.221,  0.322,  0.584,  0.700
   0.6 - 0.8, -0.178, -0.164, -0.104, -0.038, -0.014,  0.065,  0.196,  0.480,  0.651,  1.000,  0.001,  0.139,  0.093,  0.183,  0.139,  0.028,  0.146,  0.153,  0.483,  0.712
   0 - 0.025,  0.549,  0.581,  0.406,  0.297,  0.374,  0.375,  0.249, -0.199, -0.113,  0.001,  1.000,  0.968,  0.933,  0.911,  0.845,  0.746,  0.681,  0.408,  0.192,  0.026
0.025 - 0.05,  0.531,  0.560,  0.365,  0.284,  0.370,  0.385,  0.263, -0.119, -0.004,  0.139,  0.968,  1.000,  0.961,  0.947,  0.847,  0.735,  0.693,  0.450,  0.290,  0.101
0.05 - 0.075,  0.510,  0.532,  0.325,  0.256,  0.402,  0.467,  0.348, -0.115,  0.016,  0.093,  0.933,  0.961,  1.000,  0.960,  0.853,  0.761,  0.757,  0.533,  0.297,  0.050
 0.075 - 0.1,  0.406,  0.465,  0.306,  0.261,  0.385,  0.463,  0.394, -0.008,  0.069,  0.183,  0.911,  0.947,  0.960,  1.000,  0.950,  0.858,  0.831,  0.572,  0.360,  0.100
  0.1 - 0.15,  0.324,  0.410,  0.332,  0.308,  0.405,  0.481,  0.455,  0.071,  0.070,  0.139,  0.845,  0.847,  0.853,  0.950,  1.000,  0.957,  0.889,  0.560,  0.332,  0.118
  0.15 - 0.2,  0.342,  0.430,  0.402,  0.410,  0.501,  0.566,  0.542,  0.172,  0.103,  0.028,  0.746,  0.735,  0.761,  0.858,  0.957,  1.000,  0.927,  0.605,  0.346,  0.101
   0.2 - 0.3,  0.312,  0.379,  0.356,  0.399,  0.561,  0.684,  0.644,  0.246,  0.221,  0.146,  0.681,  0.693,  0.757,  0.831,  0.889,  0.927,  1.000,  0.745,  0.403,  0.129
   0.3 - 0.4,  0.195,  0.271,  0.254,  0.316,  0.485,  0.665,  0.627,  0.389,  0.322,  0.153,  0.408,  0.450,  0.533,  0.572,  0.560,  0.605,  0.745,  1.000,  0.735,  0.156
   0.4 - 0.6,  0.146,  0.232,  0.257,  0.292,  0.324,  0.421,  0.521,  0.623,  0.584,  0.483,  0.192,  0.290,  0.297,  0.360,  0.332,  0.346,  0.403,  0.735,  1.000,  0.646
   0.6 - 0.8,  0.100,  0.127,  0.260,  0.264,  0.202,  0.199,  0.346,  0.618,  0.700,  0.712,  0.026,  0.101,  0.050,  0.100,  0.118,  0.101,  0.129,  0.156,  0.646,  1.000

